Asymptotic Four Point Functions

We initiate the study of four-point functions of large BPS operators at any value of the coupling. We do it by casting it as a sum over exchange of superconformal primaries and computing the structure constants using integrability. Along the way, we incorporate the nested Bethe ansatz structure to the hexagon formalism for the three-point functions and obtain a compact formula for the asymptotic structure constant of a non-BPS operator in a higher rank sector.

==> anc/ComparissonOPEdata.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    630362,      12275]
NotebookOptionsPosition[    624387,      12129]
NotebookOutlinePosition[    624762,      12146]
CellTagsIndexPosition[    624719,      12143]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3QuUFdWd6P+D88o/s2bdydy1Zu7cmUnuvTNJJj4I3txJZsUEwZgVJ2Yg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    "], {{0, 164}, {2514, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{2514, 164},
  PlotRange->{{0, 2514}, {0, 164}}]], "Text",
 CellChangeTimes->{
  3.702162507096233*^9},ExpressionUUID->"cab31d36-3521-411e-8623-\
ba1468059dd2"],

Cell[CellGroupData[{

Cell[TextData[{
 "Comparison with data: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Tau]", "=", "6"}], ",", 
    RowBox[{"s", "=", "2"}], ",", 
    RowBox[{"n", "=", "2"}], ",", 
    RowBox[{"m", "=", "0"}]}], TraditionalForm]]]
}], "Title",
 CellChangeTimes->{{3.6918992388635993`*^9, 3.6918993215853*^9}, {
   3.691899528816451*^9, 3.69189954079459*^9}, {3.6919000318822737`*^9, 
   3.691900034032295*^9}, {3.6919008379744105`*^9, 3.691900856382598*^9}, {
   3.691909337104475*^9, 3.691909338164486*^9}, 3.6931739235511045`*^9}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvV9MG3f6/2udc3Mu5uL4kgskjpAlLpCiCCEdIrTC0gElQrKjRAiRIMug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    "], {{0, 580}, {906, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{747., Automatic},
  ImageSizeRaw->{906, 580},
  PlotRange->{{0, 906}, {0, 580}}]], "Text",
 CellChangeTimes->{3.6931888458845778`*^9}],

Cell[CellGroupData[{

Cell["Notation", "Section",
 CellChangeTimes->{{3.673168061437417*^9, 
  3.673168063472533*^9}},ExpressionUUID->"ab390ba0-5794-466c-bf7a-\
3bfb488cccab"],

Cell[BoxData[
 RowBox[{"<<", "Notation`"}]], "Input",
 CellChangeTimes->{{3.569648860592394*^9, 
  3.569648864899794*^9}},ExpressionUUID->"d809c8a8-920b-471c-ad6a-\
fbd08fbf2f08"],

Cell[BoxData[{
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{SubscriptBox["u", "a_"]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{RowBox[{"u", "[", "a_", "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{SubscriptBox["v", "b_"]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{RowBox[{"v", "[", "b_", "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{SubscriptBox["w", "b_"]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{RowBox[{"w", "[", "b_", "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{SubsuperscriptBox["x", "b_", 
      RowBox[{"[", "a_", "]"}]]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{RowBox[{
       RowBox[{"x", "[", "a_", "]"}], "[", "b_", "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{SubscriptBox["y", "a_"]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{RowBox[{"y", "[", "a_", "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{OverscriptBox["y", "~"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Notation", "[", 
  RowBox[{
   TemplateBox[{SubscriptBox[
      OverscriptBox["y", "~"], "a_"]},
    "NotationTemplateTag"], " ", "\[DoubleLongLeftRightArrow]", " ", 
   TemplateBox[{RowBox[{
       OverscriptBox["y", "~"], "[", "a_", "]"}]},
    "NotationTemplateTag"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubsuperscriptBox["\[DoubleStruckCapitalP]", 
     RowBox[{
       RowBox[{"\[Tau]", "=", "6"}], ",", 
       RowBox[{"s", "=", "2"}]}], 
     RowBox[{"[", 
       RowBox[{
         RowBox[{"n", "=", "2"}], ",", 
         RowBox[{"m", "=", "0"}]}], "]"}]]},
   "NotationTemplateTag"], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz2tIk2EYxvGhBsLWiDI7MEmlw9KYkbjcEvRxI7PSdVqNKNcsJ9FpjlJn
6xxWY+S2N2NmoJbaJlEwbE2h1auIRYXrwBAsqdSgPVTmCmVEdt/Ph4vfx4t/
WvmJHRVxAoEgA4Za94RuO9wRUtd56R661tBk5sBe38IaVHvYUtbTEiH2BQ1M
f/rB3nWtEaI+V/gEHWpL60M5uYYZDqgnu0HTrIFZpbD/Rpu1GQmPwPHpKokf
lJo8qejo44kDH8Gt4SjzRsuRYx4hJXOqe8xo4M1MNXqy62gNWrKsvd8L1v6K
MY0dYqcPLHfZXGjkWe7mDjElqufJW9B6negMGnt4nNm21JkpT6Lkw+mi9Whi
w1gh6jsv34jGie+Uon/tIQ0aWJI/nA8OKMZG0PbQRdeshJJuaSqHctnBum0p
lHxq3GtFr7xQfDbKKHEPhJiSLv4lB2apVw+hTvvg3Z05lPh1o8zps1Oh7/sp
Gf7y/h0qez1v5Q/wK73GtInCyfFl0JUzxbwfbYzawMqC5j9oequ7IFdPSefy
7So0y5v3TwGKvZUCJTjZt6h4A5hd6mCaNWZeBTpfWZi6Ec1MDLw5sZv5Vigz
1Jvgb43tEBqrPZXyFFwh5JjaoDJeYaUkKcYzE64Xf7ODcj4xgooyFyv9FyiR
VjzIQy8PWjah8y3CEtRza64+CIocegM6XnTViPLUwdy3ahePhiU/+9H/WW1X
Qg==
  "],ExpressionUUID->"c0f7d32f-22b3-4576-b97e-4c71b8acafbd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1. \[GothicCapitalS]\[GothicCapitalU](1,1|2) Bethe solutions at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalO]", "(", 
    SuperscriptBox["g", "2"], ")"}], TraditionalForm]]],
 ", from attached txt file"
}], "Section",
 CellChangeTimes->{{3.691898674344286*^9, 3.6918986979502487`*^9}, {
  3.6918990273751564`*^9, 3.6918990345753*^9}, {3.6931778023404226`*^9, 
  3.693177803412424*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g2Roots662", "=", 
       RowBox[{"<<", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
          "\"\<g2Roots662w100.txt\>\""}], ")"}]}]}], ")"}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "6"}], "]"}], "&"}]}], "//", "Rationalize"}], "//", 
   "Transpose"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.6919062755412083`*^9, 3.6919062762212353`*^9}, {
  3.691906989763628*^9, 3.691906992857938*^9}, {3.6919080938800287`*^9, 
  3.691908109244565*^9}},ExpressionUUID->"0523f984-96ab-4b94-883c-\
a8decdc9e574"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"0.628758201160807041`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"1.3847445888959448488`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -0.628758201160807041`6.], 0, 
         Complex[0, -1.3847445888959448488`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.0524917979879136302`6."}], "-", 
        RowBox[{"3.9764663692728545662`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.0524917979879136302`6., 0, -3.9764663692728545662`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"0.533405673132392402`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"0.5854266895438272617`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -0.533405673132392402`6.], 0, 
         Complex[0, -0.5854266895438272617`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7732230170932161444`6."}], "-", 
        RowBox[{"2.7681215808625851388`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7732230170932161444`6., 0, -2.7681215808625851388`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7186390556520941228`6."}], "-", 
        RowBox[{"1.8169233011862774288`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7186390556520941228`6., 0, -1.8169233011862774288`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"0.5189072489558452284`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"0.3805636656275541332`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -0.5189072489558452284`6.], 0, 
         Complex[0, -0.3805636656275541332`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.4355701366593914588`6."}], "-", 
        RowBox[{"1.4256716988179525859`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.4355701366593914588`6., 0, -1.4256716988179525859`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.5613597270920973809`6."}], "-", 
        RowBox[{"3.7667159318258156154`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.5613597270920973809`6., 0, -3.7667159318258156154`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.0537468057324145957`5.187304185519042", "-", 
          RowBox[{
          "0.4908804628519541698`6.147927274482496", " ", "\[ImaginaryI]"}]}],
          ")"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.5716420044625712228`6.150432364799372", "-", 
           RowBox[{
           "0.0111523178637405787`4.440673370597646", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.0537468057324145957`5.187304185519042, \
-0.4908804628519541698`6.147927274482496], 0, 
         Complex[-0.5716420044625712228`6.150432364799372, 
          0.0111523178637405787`4.440673370597646]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.0537468057324145957`5.187304185519042", "+", 
           RowBox[{
           "0.4908804628519541698`6.147927274482496", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.5716420044625712228`6.150432364799372", "+", 
           RowBox[{
           "0.0111523178637405787`4.440673370597646", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.0537468057324145957`5.187304185519042, \
-0.4908804628519541698`6.147927274482496], 0, 
         Complex[
         0.5716420044625712228`6.150432364799372, 
          0.0111523178637405787`4.440673370597646]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.5871733973005931766`6."}], "-", 
        RowBox[{"3.5998543131735470921`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.5871733973005931766`6., 0, -3.5998543131735470921`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7150804336294263191`6."}], "-", 
        RowBox[{"3.1488421474074590666`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7150804336294263191`6., 0, -3.1488421474074590666`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.3615245942361247543`6."}], "-", 
        RowBox[{"0.1993016131931177884`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.3615245942361247543`6., 0, -0.1993016131931177884`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.6278210928107355705`6."}], "-", 
        RowBox[{"3.5970616767385780012`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.6278210928107355705`6., 0, -3.5970616767385780012`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.3491265563572559131`6."}], "-", 
        RowBox[{"0.7980877887740938569`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.3491265563572559131`6., 0, -0.7980877887740938569`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7529877720026505863`6."}], "-", 
        RowBox[{"3.4516114692691926289`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7529877720026505863`6., 0, -3.4516114692691926289`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.2709462487314007962`6."}], "-", 
        RowBox[{"1.7249318226950681366`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.2709462487314007962`6., 0, -1.7249318226950681366`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7485823943285210569`6."}], "-", 
        RowBox[{"3.3120463042327467015`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7485823943285210569`6., 0, -3.3120463042327467015`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2461489504193299625`5.793833526402807", "-", 
          RowBox[{
          "0.5025588358913453375`6.10382245119644", " ", "\[ImaginaryI]"}]}], 
         ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1700344279806655623`6.149538664035045", "-", 
           RowBox[{
           "0.078543272927617587`4.976449017615838", " ", "\[ImaginaryI]"}]}],
           ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.2461489504193299625`5.793833526402807, \
-0.5025588358913453375`6.10382245119644], 0, 
         Complex[
         1.1700344279806655623`6.149538664035045, \
-0.078543272927617587`4.976449017615838]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.2461489504193299625`5.793833526402807", "+", 
           RowBox[{
           "0.5025588358913453375`6.10382245119644", " ", "\[ImaginaryI]"}]}],
           ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1700344279806655623`6.149538664035045", "+", 
           RowBox[{
           "0.078543272927617587`4.976449017615838", " ", "\[ImaginaryI]"}]}],
           ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.2461489504193299625`5.793833526402807, \
-0.5025588358913453375`6.10382245119644], 0, 
         Complex[-1.1700344279806655623`6.149538664035045, \
-0.078543272927617587`4.976449017615838]}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"0.628758201160807041`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"1.3847445888959448488`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 0.628758201160807041`6.], 0, 
         Complex[0, 1.3847445888959448488`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.0524917979879136302`6.", "+", 
        RowBox[{"3.9764663692728545662`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.0524917979879136302`6., 0, 3.9764663692728545662`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"0.533405673132392402`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"0.5854266895438272617`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 0.533405673132392402`6.], 0, 
         Complex[0, 0.5854266895438272617`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7732230170932161444`6.", "+", 
        RowBox[{"2.7681215808625851388`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7732230170932161444`6., 0, 2.7681215808625851388`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7186390556520941228`6.", "+", 
        RowBox[{"1.8169233011862774288`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7186390556520941228`6., 0, 1.8169233011862774288`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"0.5189072489558452284`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"0.3805636656275541332`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 0.5189072489558452284`6.], 0, 
         Complex[0, 0.3805636656275541332`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.4355701366593914588`6.", "+", 
        RowBox[{"1.4256716988179525859`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.4355701366593914588`6., 0, 1.4256716988179525859`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.5613597270920973809`6.", "+", 
        RowBox[{"3.7667159318258156154`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.5613597270920973809`6., 0, 3.7667159318258156154`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.0537468057324145957`5.187304185519042", "+", 
          RowBox[{
          "0.4908804628519541698`6.147927274482496", " ", "\[ImaginaryI]"}]}],
          ")"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.5716420044625712228`6.150432364799372", "+", 
           RowBox[{
           "0.0111523178637405787`4.440673370597646", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.0537468057324145957`5.187304185519042, 
          0.4908804628519541698`6.147927274482496], 0, 
         Complex[-0.5716420044625712228`6.150432364799372, \
-0.0111523178637405787`4.440673370597646]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.0537468057324145957`5.187304185519042", "-", 
           RowBox[{
           "0.4908804628519541698`6.147927274482496", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.5716420044625712228`6.150432364799372", "-", 
           RowBox[{
           "0.0111523178637405787`4.440673370597646", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.0537468057324145957`5.187304185519042, 
          0.4908804628519541698`6.147927274482496], 0, 
         Complex[
         0.5716420044625712228`6.150432364799372, \
-0.0111523178637405787`4.440673370597646]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7150804336294263191`6.", "+", 
        RowBox[{"3.1488421474074590666`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7150804336294263191`6., 0, 3.1488421474074590666`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.5871733973005931766`6.", "+", 
        RowBox[{"3.5998543131735470921`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.5871733973005931766`6., 0, 3.5998543131735470921`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.6278210928107355705`6.", "+", 
        RowBox[{"3.5970616767385780012`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.6278210928107355705`6., 0, 3.5970616767385780012`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.3615245942361247543`6.", "+", 
        RowBox[{"0.1993016131931177884`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.3615245942361247543`6., 0, 0.1993016131931177884`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7529877720026505863`6.", "+", 
        RowBox[{"3.4516114692691926289`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7529877720026505863`6., 0, 3.4516114692691926289`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.3491265563572559131`6.", "+", 
        RowBox[{"0.7980877887740938569`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.3491265563572559131`6., 0, 0.7980877887740938569`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7485823943285210569`6.", "+", 
        RowBox[{"3.3120463042327467015`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7485823943285210569`6., 0, 3.3120463042327467015`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.2709462487314007962`6.", "+", 
        RowBox[{"1.7249318226950681366`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.2709462487314007962`6., 0, 1.7249318226950681366`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2461489504193299625`5.793833526402807", "+", 
          RowBox[{
          "0.5025588358913453375`6.10382245119644", " ", "\[ImaginaryI]"}]}], 
         ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1700344279806655623`6.149538664035045", "+", 
           RowBox[{
           "0.078543272927617587`4.976449017615838", " ", "\[ImaginaryI]"}]}],
           ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.2461489504193299625`5.793833526402807, 
          0.5025588358913453375`6.10382245119644], 0, 
         Complex[
         1.1700344279806655623`6.149538664035045, 
          0.078543272927617587`4.976449017615838]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["v", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.2461489504193299625`5.793833526402807", "-", 
           RowBox[{
           "0.5025588358913453375`6.10382245119644", " ", "\[ImaginaryI]"}]}],
           ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1700344279806655623`6.149538664035045", "-", 
           RowBox[{
           "0.078543272927617587`4.976449017615838", " ", "\[ImaginaryI]"}]}],
           ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.2461489504193299625`5.793833526402807, 
          0.5025588358913453375`6.10382245119644], 0, 
         Complex[-1.1700344279806655623`6.149538664035045, 
          0.078543272927617587`4.976449017615838]}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.2651701770036057752`6."}], "-", 
        RowBox[{"2.2480048987805576921`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.2651701770036057752`6., 0, -2.2480048987805576921`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7466767493423633047`6."}], "-", 
        RowBox[{"3.2185495461451106794`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7466767493423633047`6., 0, -3.2185495461451106794`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.5830561778270975002`6."}], "-", 
        RowBox[{"2.9877219057772068292`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.5830561778270975002`6., 0, -2.9877219057772068292`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.7710965462575256949`6.074210297646676", "+", 
           RowBox[{
           "0.5003520271613720941`5.886377203378594", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2.7469115672312931838`6.150513414207867", "+", 
           RowBox[{
           "0.0074181287492270569`3.5819631027167413", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.7710965462575256949`6.074210297646676, \
-0.5003520271613720941`5.886377203378594], 0, 
         Complex[-2.7469115672312931838`6.150513414207867, \
-0.0074181287492270569`3.5819631027167413]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.7152423687804330231`6.063610757856229", "+", 
           RowBox[{
           "0.5017598521362290902`5.909653433709393", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.8218060971459724909`6.150503795661428", "+", 
           RowBox[{
           "0.0130852397709784703`4.006783329403753", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.7152423687804330231`6.063610757856229, \
-0.5017598521362290902`5.909653433709393], 0, 
         Complex[-1.8218060971459724909`6.150503795661428, \
-0.0130852397709784703`4.006783329403753]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.5222225410167765251`6."}], "-", 
        RowBox[{"3.0096527880520528758`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.5222225410167765251`6., 0, -3.0096527880520528758`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.5196659623536899052`6."}], "-", 
        RowBox[{"2.4030376324434691581`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.5196659623536899052`6., 0, -2.4030376324434691581`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.5544259439412417709`6."}], "-", 
        RowBox[{"4.6016832270616023548`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.5544259439412417709`6., 0, -4.6016832270616023548`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.5686711496600472087`6."}], "-", 
        RowBox[{"3.104528134576178055`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.5686711496600472087`6., 0, -3.104528134576178055`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.5550206469758878417`6."}], "-", 
        RowBox[{"2.702149045166490039`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.5550206469758878417`6., 0, -2.702149045166490039`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.6069155603206355721`6."}], "-", 
        RowBox[{"4.2179184991391964216`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.6069155603206355721`6., 0, -4.2179184991391964216`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.712898674749351661`6.06350260484307", "+", 
           RowBox[{
           "0.5004932593737122417`5.909873030257054", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3.1334523725244328419`6.150514004977491", "+", 
           RowBox[{
           "0.0067002227456242931`3.4805801478770033", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.712898674749351661`6.06350260484307, \
-0.5004932593737122417`5.909873030257054], 0, 
         Complex[-3.1334523725244328419`6.150514004977491, \
-0.0067002227456242931`3.4805801478770033]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7239625496799445519`6."}], "-", 
        RowBox[{"3.7989543116889494152`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7239625496799445519`6., 0, -3.7989543116889494152`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.2041210838594815449`6."}], "-", 
        RowBox[{"2.2469002276695974029`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.2041210838594815449`6., 0, -2.2469002276695974029`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.8657074188332431329`6."}], "-", 
        RowBox[{"4.2307832613107931111`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.8657074188332431329`6., 0, -4.2307832613107931111`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.590175127923554406`6."}], "-", 
        RowBox[{"3.3103276865807691703`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.590175127923554406`6., 0, -3.3103276865807691703`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "2.0066933069856031989`6."}], "-", 
        RowBox[{"3.8421861304819829087`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-2.0066933069856031989`6., 0, -3.8421861304819829087`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.562598233204762792`6."}], "-", 
        RowBox[{"3.1216139063114341525`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.562598233204762792`6., 0, -3.1216139063114341525`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "2.0480380211480209378`6."}], "-", 
        RowBox[{"2.4590061589031042313`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-2.0480380211480209378`6., 0, -2.4590061589031042313`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.2463692184275062279`5.528674416766051", "+", 
           RowBox[{
           "1.0015426487087352483`6.137757418586631", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1844495947866861145`6.149772147773334", "+", 
           RowBox[{
           "0.0693364397200584954`4.917217101862498", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.2463692184275062279`5.528674416766051, \
-1.0015426487087352483`6.137757418586631], 0, 
         Complex[-1.1844495947866861145`6.149772147773334, \
-0.0693364397200584954`4.917217101862498]}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.0728417742913223296`6."}], "-", 
        RowBox[{"0.7332466911624174323`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.0728417742913223296`6., 0, -0.7332466911624174323`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.3378023446863257762`6."}], "-", 
        RowBox[{"2.5397888667917092908`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.3378023446863257762`6., 0, -2.5397888667917092908`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.0451128064721707782`6."}], "-", 
        RowBox[{"0.5847615090403029175`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.0451128064721707782`6., 0, -0.5847615090403029175`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.7710965462575256949`6.074210297646676", "-", 
           RowBox[{
           "0.5003520271613720941`5.886377203378594", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2.7469115672312931838`6.150513414207867", "-", 
           RowBox[{
           "0.0074181287492270569`3.5819631027167413", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.7710965462575256949`6.074210297646676, 
          0.5003520271613720941`5.886377203378594], 0, 
         Complex[-2.7469115672312931838`6.150513414207867, 
          0.0074181287492270569`3.5819631027167413]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.7152423687804330231`6.063610757856229", "-", 
           RowBox[{
           "0.5017598521362290902`5.909653433709393", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.8218060971459724909`6.150503795661428", "-", 
           RowBox[{
           "0.0130852397709784703`4.006783329403753", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.7152423687804330231`6.063610757856229, 
          0.5017598521362290902`5.909653433709393], 0, 
         Complex[-1.8218060971459724909`6.150503795661428, 
          0.0130852397709784703`4.006783329403753]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.0359781950910907147`6."}], "-", 
        RowBox[{"0.5139459885873334011`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.0359781950910907147`6., 0, -0.5139459885873334011`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.4365415411037486026`5.967932085385676", "+", 
           RowBox[{
           "0.5012211088870317091`6.027935861087793", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.4057092591873283281`6.150398292286901", "-", 
           RowBox[{
           "0.0325928583165847067`4.515625235548861", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.4365415411037486026`5.967932085385676, \
-0.5012211088870317091`6.027935861087793], 0, 
         Complex[-1.4057092591873283281`6.150398292286901, 
          0.0325928583165847067`4.515625235548861]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.501876039025457828`6."}], "-", 
        RowBox[{"2.9730635763999949349`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.501876039025457828`6., 0, -2.9730635763999949349`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.0468587361866390326`6.", "-", 
        RowBox[{"0.7971655309352166206`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.0468587361866390326`6., 0, -0.7971655309352166206`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.2140276030138649623`6."}], "-", 
        RowBox[{"1.6929199232321930717`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.2140276030138649623`6., 0, -1.6929199232321930717`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.5292784799747027694`6."}], "-", 
        RowBox[{"2.8516371762605004688`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.5292784799747027694`6., 0, -2.8516371762605004688`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.712898674749351661`6.06350260484307", "-", 
           RowBox[{
           "0.5004932593737122417`5.909873030257054", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3.1334523725244328419`6.150514004977491", "-", 
           RowBox[{
           "0.0067002227456242931`3.4805801478770033", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.712898674749351661`6.06350260484307, 
          0.5004932593737122417`5.909873030257054], 0, 
         Complex[-3.1334523725244328419`6.150514004977491, 
          0.0067002227456242931`3.4805801478770033]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.3614873923537051379`5.918314752569239", "+", 
           RowBox[{
           "0.5000303036729464433`6.059217922598183", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.2004938628534236519`6.150513004009945", "+", 
           RowBox[{
           "0.0006075305468400701`3.631980039959981", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.3614873923537051379`5.918314752569239, \
-0.5000303036729464433`6.059217922598183], 0, 
         Complex[-0.2004938628534236519`6.150513004009945, \
-0.0006075305468400701`3.631980039959981]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.045677061101847181`6.", "+", 
        RowBox[{"0.140927739501026231`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.045677061101847181`6., 0, 0.140927739501026231`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.3716047870059187466`6."}], "-", 
        RowBox[{"2.6104532912138717175`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.3716047870059187466`6., 0, -2.6104532912138717175`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.0778469284871115469`6.", "+", 
        RowBox[{"0.4201552530012706765`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.0778469284871115469`6., 0, 0.4201552530012706765`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.0323003080464266495`6."}], "-", 
        RowBox[{"3.2969246326290365856`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.0323003080464266495`6., 0, -3.2969246326290365856`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.1525276219968940164`6."}], "-", 
        RowBox[{"1.7304128629827133807`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.1525276219968940164`6., 0, -1.7304128629827133807`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.102039422934631269`6."}], "-", 
        RowBox[{"2.3118993063388077705`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.102039422934631269`6., 0, -2.3118993063388077705`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.2463692184275062279`5.528674416766051", "-", 
           RowBox[{
           "1.0015426487087352483`6.137757418586631", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1844495947866861145`6.149772147773334", "-", 
           RowBox[{
           "0.0693364397200584954`4.917217101862498", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.2463692184275062279`5.528674416766051, 
          1.0015426487087352483`6.137757418586631], 0, 
         Complex[-1.1844495947866861145`6.149772147773334, 
          0.0693364397200584954`4.917217101862498]}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"1.1293745604414031817`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"1.3939654363789431293`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -1.1293745604414031817`6.], 0, 
         Complex[0, -1.3939654363789431293`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.1019584683576149368`6."}], "-", 
        RowBox[{"0.9920046230541691016`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.1019584683576149368`6., 0, -0.9920046230541691016`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"1.0337741340885178658`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"0.5923757517073339043`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -1.0337741340885178658`6.], 0, 
         Complex[0, -0.5923757517073339043`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.115266897406732911`6."}], "-", 
        RowBox[{"1.0567421884729301202`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.115266897406732911`6., 0, -1.0567421884729301202`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.4178069890058126991`6."}], "-", 
        RowBox[{"2.587169249054859775`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.4178069890058126991`6., 0, -2.587169249054859775`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"1.0194667199423450553`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"0.3916048395700447409`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -1.0194667199423450553`6.], 0, 
         Complex[0, -0.3916048395700447409`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.4365415411037486026`5.967932085385676", "-", 
           RowBox[{
           "0.5012211088870317091`6.027935861087793", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.4057092591873283281`6.150398292286901", "+", 
           RowBox[{
           "0.0325928583165847067`4.515625235548861", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.4365415411037486026`5.967932085385676, 
          0.5012211088870317091`6.027935861087793], 0, 
         Complex[-1.4057092591873283281`6.150398292286901, \
-0.0325928583165847067`4.515625235548861]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.1275996769340884646`6."}], "-", 
        RowBox[{"1.205167852919518822`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.1275996769340884646`6., 0, -1.205167852919518822`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.053901247347340112`4.885312601204442", "-", 
          RowBox[{
          "0.9911970856642814887`6.149873802192484", " ", "\[ImaginaryI]"}]}],
          ")"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.571627874962592616`6.1505044767668595", "-", 
           RowBox[{
           "0.0039789763328336965`3.9931624340657907", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.053901247347340112`4.885312601204442, \
-0.9911970856642814887`6.149873802192484], 0, 
         Complex[-0.571627874962592616`6.1505044767668595, 
          0.0039789763328336965`3.9931624340657907]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.053901247347340112`4.885312601204442", "+", 
           RowBox[{
           "0.9911970856642814887`6.149873802192484", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.571627874962592616`6.1505044767668595", "+", 
           RowBox[{
           "0.0039789763328336965`3.9931624340657907", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.053901247347340112`4.885312601204442, \
-0.9911970856642814887`6.149873802192484], 0, 
         Complex[
         0.571627874962592616`6.1505044767668595, 
          0.0039789763328336965`3.9931624340657907]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.1503453771662427683`6."}], "-", 
        RowBox[{"1.346689503056882749`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.1503453771662427683`6., 0, -1.346689503056882749`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.0932998499898789322`6."}], "-", 
        RowBox[{"0.8975238371583070989`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.0932998499898789322`6., 0, -0.8975238371583070989`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.3614873923537051379`5.918314752569239", "-", 
           RowBox[{
           "0.5000303036729464433`6.059217922598183", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.2004938628534236519`6.150513004009945", "-", 
           RowBox[{
           "0.0006075305468400701`3.631980039959981", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.3614873923537051379`5.918314752569239, 
          0.5000303036729464433`6.059217922598183], 0, 
         Complex[-0.2004938628534236519`6.150513004009945, 
          0.0006075305468400701`3.631980039959981]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.3092856798179444333`6.", "+", 
        RowBox[{"2.5025900379188229345`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.3092856798179444333`6., 0, 2.5025900379188229345`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.3490916437348245094`5.908191323964567", "+", 
           RowBox[{
           "0.5001207175346869687`6.064326716404474", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.8012360023200923167`6.150511042786865", "-", 
           RowBox[{
           "0.0034194873124033207`3.780711584040005", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.3490916437348245094`5.908191323964567, \
-0.5001207175346869687`6.064326716404474], 0, 
         Complex[-0.8012360023200923167`6.150511042786865, 
          0.0034194873124033207`3.780711584040005]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.3490916437348245094`5.908191323964567", "-", 
          RowBox[{
          "0.5001207175346869687`6.064326716404474", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.8012360023200923167`6.150511042786865", "+", 
           RowBox[{
           "0.0034194873124033207`3.780711584040005", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.3490916437348245094`5.908191323964567, \
-0.5001207175346869687`6.064326716404474], 0, 
         Complex[
         0.8012360023200923167`6.150511042786865, 
          0.0034194873124033207`3.780711584040005]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.2709745568761742623`5.82852401666656", "+", 
           RowBox[{
           "0.500046499045671033`6.094605892922636", " ", "\[ImaginaryI]"}]}],
           ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.7238790763870055451`6.150514436292214", "-", 
           RowBox[{
           "0.0027721720722852517`3.356827821847794", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.2709745568761742623`5.82852401666656, \
-0.500046499045671033`6.094605892922636], 0, 
         Complex[-1.7238790763870055451`6.150514436292214, 
          0.0027721720722852517`3.356827821847794]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2709745568761742623`5.82852401666656", "-", 
          RowBox[{
          "0.500046499045671033`6.094605892922636", " ", "\[ImaginaryI]"}]}], 
         ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.7238790763870055451`6.150514436292214", "+", 
           RowBox[{
           "0.0027721720722852517`3.356827821847794", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.2709745568761742623`5.82852401666656, \
-0.500046499045671033`6.094605892922636], 0, 
         Complex[
         1.7238790763870055451`6.150514436292214, 
          0.0027721720722852517`3.356827821847794]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.5387810224460535317`6."}], "-", 
        RowBox[{"2.1778015776282937075`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.5387810224460535317`6., 0, -2.1778015776282937075`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.2423326246417337328`6."}], "-", 
        RowBox[{"1.1428862109436775238`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.2423326246417337328`6., 0, -1.1428862109436775238`6.}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"1.1293745604414031817`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"1.3939654363789431293`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 1.1293745604414031817`6.], 0, 
         Complex[0, 1.3939654363789431293`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.1019584683576149368`6.", "+", 
        RowBox[{"0.9920046230541691016`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.1019584683576149368`6., 0, 0.9920046230541691016`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"1.0337741340885178658`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"0.5923757517073339043`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 1.0337741340885178658`6.], 0, 
         Complex[0, 0.5923757517073339043`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.115266897406732911`6.", "+", 
        RowBox[{"1.0567421884729301202`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.115266897406732911`6., 0, 1.0567421884729301202`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.4178069890058126991`6.", "+", 
        RowBox[{"2.587169249054859775`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.4178069890058126991`6., 0, 2.587169249054859775`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"1.0194667199423450553`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"0.3916048395700447409`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 1.0194667199423450553`6.], 0, 
         Complex[0, 0.3916048395700447409`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.4365415411037486026`5.967932085385676", "-", 
          RowBox[{
          "0.5012211088870317091`6.027935861087793", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.4057092591873283281`6.150398292286901", "+", 
           RowBox[{
           "0.0325928583165847067`4.515625235548861", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.4365415411037486026`5.967932085385676, \
-0.5012211088870317091`6.027935861087793], 0, 
         Complex[
         1.4057092591873283281`6.150398292286901, 
          0.0325928583165847067`4.515625235548861]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.1275996769340884646`6.", "+", 
        RowBox[{"1.205167852919518822`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.1275996769340884646`6., 0, 1.205167852919518822`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.053901247347340112`4.885312601204442", "+", 
          RowBox[{
          "0.9911970856642814887`6.149873802192484", " ", "\[ImaginaryI]"}]}],
          ")"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.571627874962592616`6.1505044767668595", "+", 
           RowBox[{
           "0.0039789763328336965`3.9931624340657907", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.053901247347340112`4.885312601204442, 
          0.9911970856642814887`6.149873802192484], 0, 
         Complex[-0.571627874962592616`6.1505044767668595, \
-0.0039789763328336965`3.9931624340657907]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.053901247347340112`4.885312601204442", "-", 
           RowBox[{
           "0.9911970856642814887`6.149873802192484", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.571627874962592616`6.1505044767668595", "-", 
           RowBox[{
           "0.0039789763328336965`3.9931624340657907", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.053901247347340112`4.885312601204442, 
          0.9911970856642814887`6.149873802192484], 0, 
         Complex[
         0.571627874962592616`6.1505044767668595, \
-0.0039789763328336965`3.9931624340657907]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.0932998499898789322`6.", "+", 
        RowBox[{"0.8975238371583070989`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.0932998499898789322`6., 0, 0.8975238371583070989`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.1503453771662427683`6.", "+", 
        RowBox[{"1.346689503056882749`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.1503453771662427683`6., 0, 1.346689503056882749`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.3092856798179444333`6."}], "-", 
        RowBox[{"2.5025900379188229345`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.3092856798179444333`6., 0, -2.5025900379188229345`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.3614873923537051379`5.918314752569239", "-", 
          RowBox[{
          "0.5000303036729464433`6.059217922598183", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.2004938628534236519`6.150513004009945", "-", 
           RowBox[{
           "0.0006075305468400701`3.631980039959981", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.3614873923537051379`5.918314752569239, \
-0.5000303036729464433`6.059217922598183], 0, 
         Complex[
         0.2004938628534236519`6.150513004009945, \
-0.0006075305468400701`3.631980039959981]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.3490916437348245094`5.908191323964567", "-", 
           RowBox[{
           "0.5001207175346869687`6.064326716404474", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.8012360023200923167`6.150511042786865", "+", 
           RowBox[{
           "0.0034194873124033207`3.780711584040005", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.3490916437348245094`5.908191323964567, 
          0.5001207175346869687`6.064326716404474], 0, 
         Complex[-0.8012360023200923167`6.150511042786865, \
-0.0034194873124033207`3.780711584040005]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.3490916437348245094`5.908191323964567", "+", 
          RowBox[{
          "0.5001207175346869687`6.064326716404474", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.8012360023200923167`6.150511042786865", "-", 
           RowBox[{
           "0.0034194873124033207`3.780711584040005", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.3490916437348245094`5.908191323964567, 
          0.5001207175346869687`6.064326716404474], 0, 
         Complex[
         0.8012360023200923167`6.150511042786865, \
-0.0034194873124033207`3.780711584040005]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.2709745568761742623`5.82852401666656", "-", 
           RowBox[{
           "0.500046499045671033`6.094605892922636", " ", "\[ImaginaryI]"}]}],
           ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.7238790763870055451`6.150514436292214", "+", 
           RowBox[{
           "0.0027721720722852517`3.356827821847794", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.2709745568761742623`5.82852401666656, 
          0.500046499045671033`6.094605892922636], 0, 
         Complex[-1.7238790763870055451`6.150514436292214, \
-0.0027721720722852517`3.356827821847794]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2709745568761742623`5.82852401666656", "+", 
          RowBox[{
          "0.500046499045671033`6.094605892922636", " ", "\[ImaginaryI]"}]}], 
         ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.7238790763870055451`6.150514436292214", "-", 
           RowBox[{
           "0.0027721720722852517`3.356827821847794", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.2709745568761742623`5.82852401666656, 
          0.500046499045671033`6.094605892922636], 0, 
         Complex[
         1.7238790763870055451`6.150514436292214, \
-0.0027721720722852517`3.356827821847794]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.2423326246417337328`6.", "+", 
        RowBox[{"1.1428862109436775238`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.2423326246417337328`6., 0, 1.1428862109436775238`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.5387810224460535317`6.", "+", 
        RowBox[{"2.1778015776282937075`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.5387810224460535317`6., 0, 2.1778015776282937075`6.}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.0728417742913223296`6.", "+", 
        RowBox[{"0.7332466911624174323`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.0728417742913223296`6., 0, 0.7332466911624174323`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.3378023446863257762`6.", "+", 
        RowBox[{"2.5397888667917092908`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.3378023446863257762`6., 0, 2.5397888667917092908`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.0451128064721707782`6.", "+", 
        RowBox[{"0.5847615090403029175`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.0451128064721707782`6., 0, 0.5847615090403029175`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.7710965462575256949`6.074210297646676", "-", 
          RowBox[{
          "0.5003520271613720941`5.886377203378594", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2.7469115672312931838`6.150513414207867", "-", 
           RowBox[{
           "0.0074181287492270569`3.5819631027167413", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.7710965462575256949`6.074210297646676, \
-0.5003520271613720941`5.886377203378594], 0, 
         Complex[
         2.7469115672312931838`6.150513414207867, \
-0.0074181287492270569`3.5819631027167413]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.7152423687804330231`6.063610757856229", "-", 
          RowBox[{
          "0.5017598521362290902`5.909653433709393", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.8218060971459724909`6.150503795661428", "-", 
           RowBox[{
           "0.0130852397709784703`4.006783329403753", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.7152423687804330231`6.063610757856229, \
-0.5017598521362290902`5.909653433709393], 0, 
         Complex[
         1.8218060971459724909`6.150503795661428, \
-0.0130852397709784703`4.006783329403753]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.0359781950910907147`6.", "+", 
        RowBox[{"0.5139459885873334011`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.0359781950910907147`6., 0, 0.5139459885873334011`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.4365415411037486026`5.967932085385676", "+", 
          RowBox[{
          "0.5012211088870317091`6.027935861087793", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.4057092591873283281`6.150398292286901", "-", 
           RowBox[{
           "0.0325928583165847067`4.515625235548861", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.4365415411037486026`5.967932085385676, 
          0.5012211088870317091`6.027935861087793], 0, 
         Complex[
         1.4057092591873283281`6.150398292286901, \
-0.0325928583165847067`4.515625235548861]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.501876039025457828`6.", "+", 
        RowBox[{"2.9730635763999949349`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.501876039025457828`6., 0, 2.9730635763999949349`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.2140276030138649623`6.", "+", 
        RowBox[{"1.6929199232321930717`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.2140276030138649623`6., 0, 1.6929199232321930717`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.0468587361866390326`6."}], "+", 
        RowBox[{"0.7971655309352166206`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.0468587361866390326`6., 0, 0.7971655309352166206`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.712898674749351661`6.06350260484307", "-", 
          RowBox[{
          "0.5004932593737122417`5.909873030257054", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3.1334523725244328419`6.150514004977491", "-", 
           RowBox[{
           "0.0067002227456242931`3.4805801478770033", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.712898674749351661`6.06350260484307, \
-0.5004932593737122417`5.909873030257054], 0, 
         Complex[
         3.1334523725244328419`6.150514004977491, \
-0.0067002227456242931`3.4805801478770033]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.5292784799747027694`6.", "+", 
        RowBox[{"2.8516371762605004688`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.5292784799747027694`6., 0, 2.8516371762605004688`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.045677061101847181`6."}], "-", 
        RowBox[{"0.140927739501026231`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.045677061101847181`6., 0, -0.140927739501026231`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.3614873923537051379`5.918314752569239", "+", 
          RowBox[{
          "0.5000303036729464433`6.059217922598183", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.2004938628534236519`6.150513004009945", "+", 
           RowBox[{
           "0.0006075305468400701`3.631980039959981", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.3614873923537051379`5.918314752569239, 
          0.5000303036729464433`6.059217922598183], 0, 
         Complex[
         0.2004938628534236519`6.150513004009945, 
          0.0006075305468400701`3.631980039959981]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.0778469284871115469`6."}], "-", 
        RowBox[{"0.4201552530012706765`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.0778469284871115469`6., 0, -0.4201552530012706765`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.3716047870059187466`6.", "+", 
        RowBox[{"2.6104532912138717175`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.3716047870059187466`6., 0, 2.6104532912138717175`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.1525276219968940164`6.", "+", 
        RowBox[{"1.7304128629827133807`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.1525276219968940164`6., 0, 1.7304128629827133807`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.0323003080464266495`6.", "+", 
        RowBox[{"3.2969246326290365856`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.0323003080464266495`6., 0, 3.2969246326290365856`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2463692184275062279`5.528674416766051", "-", 
          RowBox[{
          "1.0015426487087352483`6.137757418586631", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1844495947866861145`6.149772147773334", "-", 
           RowBox[{
           "0.0693364397200584954`4.917217101862498", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.2463692184275062279`5.528674416766051, \
-1.0015426487087352483`6.137757418586631], 0, 
         Complex[
         1.1844495947866861145`6.149772147773334, \
-0.0693364397200584954`4.917217101862498]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.102039422934631269`6.", "+", 
        RowBox[{"2.3118993063388077705`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.102039422934631269`6., 0, 2.3118993063388077705`6.}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.2651701770036057752`6.", "+", 
        RowBox[{"2.2480048987805576921`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.2651701770036057752`6., 0, 2.2480048987805576921`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7466767493423633047`6.", "+", 
        RowBox[{"3.2185495461451106794`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7466767493423633047`6., 0, 3.2185495461451106794`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.5830561778270975002`6.", "+", 
        RowBox[{"2.9877219057772068292`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.5830561778270975002`6., 0, 2.9877219057772068292`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.7710965462575256949`6.074210297646676", "+", 
          RowBox[{
          "0.5003520271613720941`5.886377203378594", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2.7469115672312931838`6.150513414207867", "+", 
           RowBox[{
           "0.0074181287492270569`3.5819631027167413", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.7710965462575256949`6.074210297646676, 
          0.5003520271613720941`5.886377203378594], 0, 
         Complex[
         2.7469115672312931838`6.150513414207867, 
          0.0074181287492270569`3.5819631027167413]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.7152423687804330231`6.063610757856229", "+", 
          RowBox[{
          "0.5017598521362290902`5.909653433709393", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.8218060971459724909`6.150503795661428", "+", 
           RowBox[{
           "0.0130852397709784703`4.006783329403753", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.7152423687804330231`6.063610757856229, 
          0.5017598521362290902`5.909653433709393], 0, 
         Complex[
         1.8218060971459724909`6.150503795661428, 
          0.0130852397709784703`4.006783329403753]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.5222225410167765251`6.", "+", 
        RowBox[{"3.0096527880520528758`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.5222225410167765251`6., 0, 3.0096527880520528758`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.5196659623536899052`6.", "+", 
        RowBox[{"2.4030376324434691581`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.5196659623536899052`6., 0, 2.4030376324434691581`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.5544259439412417709`6.", "+", 
        RowBox[{"4.6016832270616023548`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.5544259439412417709`6., 0, 4.6016832270616023548`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.5550206469758878417`6.", "+", 
        RowBox[{"2.702149045166490039`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.5550206469758878417`6., 0, 2.702149045166490039`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.5686711496600472087`6.", "+", 
        RowBox[{"3.104528134576178055`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.5686711496600472087`6., 0, 3.104528134576178055`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.712898674749351661`6.06350260484307", "+", 
          RowBox[{
          "0.5004932593737122417`5.909873030257054", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3.1334523725244328419`6.150514004977491", "+", 
           RowBox[{
           "0.0067002227456242931`3.4805801478770033", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.712898674749351661`6.06350260484307, 
          0.5004932593737122417`5.909873030257054], 0, 
         Complex[
         3.1334523725244328419`6.150514004977491, 
          0.0067002227456242931`3.4805801478770033]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.6069155603206355721`6.", "+", 
        RowBox[{"4.2179184991391964216`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.6069155603206355721`6., 0, 4.2179184991391964216`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.2041210838594815449`6.", "+", 
        RowBox[{"2.2469002276695974029`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.2041210838594815449`6., 0, 2.2469002276695974029`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7239625496799445519`6.", "+", 
        RowBox[{"3.7989543116889494152`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7239625496799445519`6., 0, 3.7989543116889494152`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.590175127923554406`6.", "+", 
        RowBox[{"3.3103276865807691703`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.590175127923554406`6., 0, 3.3103276865807691703`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.8657074188332431329`6.", "+", 
        RowBox[{"4.2307832613107931111`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.8657074188332431329`6., 0, 4.2307832613107931111`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.562598233204762792`6.", "+", 
        RowBox[{"3.1216139063114341525`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.562598233204762792`6., 0, 3.1216139063114341525`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"2.0066933069856031989`6.", "+", 
        RowBox[{"3.8421861304819829087`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        2.0066933069856031989`6., 0, 3.8421861304819829087`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2463692184275062279`5.528674416766051", "+", 
          RowBox[{
          "1.0015426487087352483`6.137757418586631", " ", "\[ImaginaryI]"}]}],
          ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1844495947866861145`6.149772147773334", "+", 
           RowBox[{
           "0.0693364397200584954`4.917217101862498", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.2463692184275062279`5.528674416766051, 
          1.0015426487087352483`6.137757418586631], 0, 
         Complex[
         1.1844495947866861145`6.149772147773334, 
          0.0693364397200584954`4.917217101862498]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["u", "6"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"2.0480380211480209378`6.", "+", 
        RowBox[{"2.4590061589031042313`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        2.0480380211480209378`6., 0, 2.4590061589031042313`6.}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"0.628758201160807041`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"1.3847445888959448488`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -0.628758201160807041`6.], 0, 
         Complex[0, -1.3847445888959448488`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "1.0524917979879136302`6."}], "-", 
        RowBox[{"3.9764663692728545662`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-1.0524917979879136302`6., 0, -3.9764663692728545662`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"0.533405673132392402`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"0.5854266895438272617`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -0.533405673132392402`6.], 0, 
         Complex[0, -0.5854266895438272617`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7732230170932161444`6."}], "-", 
        RowBox[{"2.7681215808625851388`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7732230170932161444`6., 0, -2.7681215808625851388`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7186390556520941228`6."}], "-", 
        RowBox[{"1.8169233011862774288`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7186390556520941228`6., 0, -1.8169233011862774288`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"0.5189072489558452284`6.", " ", "\[ImaginaryI]"}]}], "-", 
        RowBox[{"0.3805636656275541332`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, -0.5189072489558452284`6.], 0, 
         Complex[0, -0.3805636656275541332`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.4355701366593914588`6."}], "-", 
        RowBox[{"1.4256716988179525859`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.4355701366593914588`6., 0, -1.4256716988179525859`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.5613597270920973809`6."}], "-", 
        RowBox[{"3.7667159318258156154`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.5613597270920973809`6., 0, -3.7667159318258156154`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.0537468057324145957`5.187304185519042", "-", 
          RowBox[{
          "0.4908804628519541698`6.147927274482496", " ", "\[ImaginaryI]"}]}],
          ")"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.5716420044625712228`6.150432364799372", "-", 
           RowBox[{
           "0.0111523178637405787`4.440673370597646", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.0537468057324145957`5.187304185519042, \
-0.4908804628519541698`6.147927274482496], 0, 
         Complex[-0.5716420044625712228`6.150432364799372, 
          0.0111523178637405787`4.440673370597646]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.0537468057324145957`5.187304185519042", "+", 
           RowBox[{
           "0.4908804628519541698`6.147927274482496", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.5716420044625712228`6.150432364799372", "+", 
           RowBox[{
           "0.0111523178637405787`4.440673370597646", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.0537468057324145957`5.187304185519042, \
-0.4908804628519541698`6.147927274482496], 0, 
         Complex[
         0.5716420044625712228`6.150432364799372, 
          0.0111523178637405787`4.440673370597646]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.5871733973005931766`6."}], "-", 
        RowBox[{"3.5998543131735470921`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.5871733973005931766`6., 0, -3.5998543131735470921`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7150804336294263191`6."}], "-", 
        RowBox[{"3.1488421474074590666`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7150804336294263191`6., 0, -3.1488421474074590666`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.3615245942361247543`6."}], "-", 
        RowBox[{"0.1993016131931177884`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.3615245942361247543`6., 0, -0.1993016131931177884`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.6278210928107355705`6."}], "-", 
        RowBox[{"3.5970616767385780012`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.6278210928107355705`6., 0, -3.5970616767385780012`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.3491265563572559131`6."}], "-", 
        RowBox[{"0.7980877887740938569`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.3491265563572559131`6., 0, -0.7980877887740938569`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7529877720026505863`6."}], "-", 
        RowBox[{"3.4516114692691926289`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7529877720026505863`6., 0, -3.4516114692691926289`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.2709462487314007962`6."}], "-", 
        RowBox[{"1.7249318226950681366`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.2709462487314007962`6., 0, -1.7249318226950681366`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "0.7485823943285210569`6."}], "-", 
        RowBox[{"3.3120463042327467015`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 
        0, {-0.7485823943285210569`6., 0, -3.3120463042327467015`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2461489504193299625`5.793833526402807", "-", 
          RowBox[{
          "0.5025588358913453375`6.10382245119644", " ", "\[ImaginaryI]"}]}], 
         ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1700344279806655623`6.149538664035045", "-", 
           RowBox[{
           "0.078543272927617587`4.976449017615838", " ", "\[ImaginaryI]"}]}],
           ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.2461489504193299625`5.793833526402807, \
-0.5025588358913453375`6.10382245119644], 0, 
         Complex[
         1.1700344279806655623`6.149538664035045, \
-0.078543272927617587`4.976449017615838]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "1"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.2461489504193299625`5.793833526402807", "+", 
           RowBox[{
           "0.5025588358913453375`6.10382245119644", " ", "\[ImaginaryI]"}]}],
           ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1700344279806655623`6.149538664035045", "+", 
           RowBox[{
           "0.078543272927617587`4.976449017615838", " ", "\[ImaginaryI]"}]}],
           ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.2461489504193299625`5.793833526402807, \
-0.5025588358913453375`6.10382245119644], 0, 
         Complex[-1.1700344279806655623`6.149538664035045, \
-0.078543272927617587`4.976449017615838]}, 0, 4, 1],
       Editable->False]}]},
    {
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"0.628758201160807041`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"1.3847445888959448488`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 0.628758201160807041`6.], 0, 
         Complex[0, 1.3847445888959448488`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"1.0524917979879136302`6.", "+", 
        RowBox[{"3.9764663692728545662`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1.0524917979879136302`6., 0, 3.9764663692728545662`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"0.533405673132392402`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"0.5854266895438272617`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 0.533405673132392402`6.], 0, 
         Complex[0, 0.5854266895438272617`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7732230170932161444`6.", "+", 
        RowBox[{"2.7681215808625851388`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7732230170932161444`6., 0, 2.7681215808625851388`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7186390556520941228`6.", "+", 
        RowBox[{"1.8169233011862774288`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7186390556520941228`6., 0, 1.8169233011862774288`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"0.5189072489558452284`6.", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"0.3805636656275541332`6.", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[0, 0.5189072489558452284`6.], 0, 
         Complex[0, 0.3805636656275541332`6.]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.4355701366593914588`6.", "+", 
        RowBox[{"1.4256716988179525859`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.4355701366593914588`6., 0, 1.4256716988179525859`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.5613597270920973809`6.", "+", 
        RowBox[{"3.7667159318258156154`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.5613597270920973809`6., 0, 3.7667159318258156154`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.0537468057324145957`5.187304185519042", "+", 
          RowBox[{
          "0.4908804628519541698`6.147927274482496", " ", "\[ImaginaryI]"}]}],
          ")"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.5716420044625712228`6.150432364799372", "+", 
           RowBox[{
           "0.0111523178637405787`4.440673370597646", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.0537468057324145957`5.187304185519042, 
          0.4908804628519541698`6.147927274482496], 0, 
         Complex[-0.5716420044625712228`6.150432364799372, \
-0.0111523178637405787`4.440673370597646]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.0537468057324145957`5.187304185519042", "-", 
           RowBox[{
           "0.4908804628519541698`6.147927274482496", " ", 
            "\[ImaginaryI]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.5716420044625712228`6.150432364799372", "-", 
           RowBox[{
           "0.0111523178637405787`4.440673370597646", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.0537468057324145957`5.187304185519042, 
          0.4908804628519541698`6.147927274482496], 0, 
         Complex[
         0.5716420044625712228`6.150432364799372, \
-0.0111523178637405787`4.440673370597646]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7150804336294263191`6.", "+", 
        RowBox[{"3.1488421474074590666`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7150804336294263191`6., 0, 3.1488421474074590666`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.5871733973005931766`6.", "+", 
        RowBox[{"3.5998543131735470921`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.5871733973005931766`6., 0, 3.5998543131735470921`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.6278210928107355705`6.", "+", 
        RowBox[{"3.5970616767385780012`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.6278210928107355705`6., 0, 3.5970616767385780012`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.3615245942361247543`6.", "+", 
        RowBox[{"0.1993016131931177884`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.3615245942361247543`6., 0, 0.1993016131931177884`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7529877720026505863`6.", "+", 
        RowBox[{"3.4516114692691926289`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7529877720026505863`6., 0, 3.4516114692691926289`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.3491265563572559131`6.", "+", 
        RowBox[{"0.7980877887740938569`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.3491265563572559131`6., 0, 0.7980877887740938569`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.7485823943285210569`6.", "+", 
        RowBox[{"3.3120463042327467015`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.7485823943285210569`6., 0, 3.3120463042327467015`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{"0.2709462487314007962`6.", "+", 
        RowBox[{"1.7249318226950681366`6.", " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        0.2709462487314007962`6., 0, 1.7249318226950681366`6.}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2461489504193299625`5.793833526402807", "+", 
          RowBox[{
          "0.5025588358913453375`6.10382245119644", " ", "\[ImaginaryI]"}]}], 
         ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1700344279806655623`6.149538664035045", "+", 
           RowBox[{
           "0.078543272927617587`4.976449017615838", " ", "\[ImaginaryI]"}]}],
           ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[
         0.2461489504193299625`5.793833526402807, 
          0.5025588358913453375`6.10382245119644], 0, 
         Complex[
         1.1700344279806655623`6.149538664035045, 
          0.078543272927617587`4.976449017615838]}, 0, 4, 1],
       Editable->False]}], 
     RowBox[{
      SubscriptBox["w", "2"], "\[Rule]", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"0.2461489504193299625`5.793833526402807", "-", 
           RowBox[{
           "0.5025588358913453375`6.10382245119644", " ", "\[ImaginaryI]"}]}],
           ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.1700344279806655623`6.149538664035045", "-", 
           RowBox[{
           "0.078543272927617587`4.976449017615838", " ", "\[ImaginaryI]"}]}],
           ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "4"],
         SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
         Complex[-0.2461489504193299625`5.793833526402807, 
          0.5025588358913453375`6.10382245119644], 0, 
         Complex[-1.1700344279806655623`6.149538664035045, 
          0.078543272927617587`4.976449017615838]}, 0, 4, 1],
       Editable->False]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.691906276931264*^9, 3.6919063960292664`*^9, 3.69190656935809*^9, 
   3.691906637666525*^9, 3.6919069945011015`*^9, 3.6919073107957277`*^9, {
   3.691908100303671*^9, 3.69190810999364*^9}, 3.691909579545267*^9, 
   3.69193162007621*^9, 3.7021557375047083`*^9, 3.702155907017679*^9, 
   3.702156160985931*^9, 3.7021596739483767`*^9, 3.702159764220891*^9, 
   3.702160359439839*^9, 3.702161632500413*^9, 3.7021622968052683`*^9, 
   3.702165011408228*^9, 
   3.757095023134378*^9},ExpressionUUID->"c1e25e49-3e14-45c8-912f-\
96cfa1eeb7c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"g2Roots662", "//", "Precision"}], "\[IndentingNewLine]", 
 RowBox[{"g2Roots662", "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.691903435374982*^9, 3.691903442222062*^9}, {
  3.691906596755661*^9, 
  3.691906599951725*^9}},ExpressionUUID->"ea228fe5-3ec0-4b66-b7b7-\
ec66f6c244da"],

Cell[BoxData["105.06437868736826`"], "Output",
 CellChangeTimes->{3.691903442562065*^9, 3.6919062860666356`*^9, 
  3.691906396059267*^9, 3.691906637696525*^9, 3.69190731081273*^9, 
  3.6919095795702677`*^9, 3.6919316201437063`*^9, 3.7021557375639057`*^9, 
  3.7021559070882807`*^9, 3.7021561610858927`*^9, 3.702159674102141*^9, 
  3.702159764327519*^9, 3.7021603595371532`*^9, 3.702161632583591*^9, 
  3.7021622969019527`*^9, 3.702165011511784*^9, 
  3.757095023217849*^9},ExpressionUUID->"1e88551e-859e-48b6-9b99-\
8cdc4814e970"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.691903442562065*^9, 3.6919062860666356`*^9, 
  3.691906396059267*^9, 3.691906637696525*^9, 3.69190731081273*^9, 
  3.6919095795702677`*^9, 3.6919316201437063`*^9, 3.7021557375639057`*^9, 
  3.7021559070882807`*^9, 3.7021561610858927`*^9, 3.702159674102141*^9, 
  3.702159764327519*^9, 3.7021603595371532`*^9, 3.702161632583591*^9, 
  3.7021622969019527`*^9, 3.702165011511784*^9, 
  3.75709502323419*^9},ExpressionUUID->"432c39b4-b8bc-46aa-98af-23ae89f6bf97"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Components of Hexagon conjecture", "Section",
 CellChangeTimes->{{3.6918989761910925`*^9, 3.6918989845242653`*^9}, {
  3.6931778051984267`*^9, 3.6931778061024284`*^9}}],

Cell[CellGroupData[{

Cell["Zhukovsky ", "Subsection",
 CellChangeTimes->{{3.6908415111940365`*^9, 3.6908415223349643`*^9}, {
  3.690900945151657*^9, 3.69090094530166*^9}, {3.6919316634853573`*^9, 
  3.691931666724527*^9}}],

Cell[TextData[{
 "We use the normalization: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     FractionBox[
      SuperscriptBox["g", "2"], 
      SuperscriptBox["x", "2"]]}], "=", "u"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6919082817558146`*^9, 3.6919083343310714`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", "u_", "]"}], "=", 
   FractionBox[
    RowBox[{"u", "+", 
     RowBox[{
      SqrtBox[
       RowBox[{"u", "-", 
        RowBox[{"2", "g"}]}]], 
      SqrtBox[
       RowBox[{"u", "+", 
        RowBox[{"2", "g"}]}]]}]}], "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.6908977923177276`*^9, 3.6908977924677305`*^9}, {
   3.691880765364242*^9, 3.6918807723742514`*^9}, {3.691898721056176*^9, 
   3.6918987240182953`*^9}, 3.691902962705085*^9, {3.6919073647751255`*^9, 
   3.6919073657262206`*^9}},ExpressionUUID->"7114aaf6-fdd6-4054-865c-\
5253661f9995"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", "u", "]"}], "+", 
    FractionBox[
     SuperscriptBox["g", "2"], 
     RowBox[{"X", "[", "u", "]"}]]}], "\[Equal]", "u"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.691908261481787*^9, 
  3.691908275259165*^9}},ExpressionUUID->"644bd434-99fb-4967-b356-\
a15aed1262dd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6919082689855375`*^9, 3.6919082755851974`*^9}, 
   3.6919095796742673`*^9, 3.691931620276705*^9, 3.702155737684512*^9, 
   3.7021559071794252`*^9, 3.702156161208716*^9, 3.7021577579275913`*^9, 
   3.7021590979322023`*^9, 3.702159674335391*^9, 3.702159764472364*^9, 
   3.702160359659986*^9, 3.702161632729904*^9, 3.7021622970387793`*^9, 
   3.7021650116658382`*^9, 
   3.75709502337492*^9},ExpressionUUID->"c3c22d73-d038-45e0-bf52-\
3ce8c0d1b1e0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gaudin matrix", "Subsection",
 CellChangeTimes->{{3.6908997591050525`*^9, 3.690899770339052*^9}, {
  3.6918870891224813`*^9, 3.6918871037225018`*^9}, {3.691908805987232*^9, 
  3.6919088109127245`*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvXlQVNe3933qfeupep9c3jL88eaWt4iJei1Nfj7eGMO9YIyKEY2G2QGU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    "], {{0, 582}, {794, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{602., Automatic},
  ImageSizeRaw->{794, 582},
  PlotRange->{{0, 794}, {0, 582}}]], "Text",
 CellChangeTimes->{3.691941662361777*^9}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Gaudin", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gaudin", "[", 
   RowBox[{"Length_", ",", "Ks_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Gaudin", "[", 
    RowBox[{"Length", ",", "Ks"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Eta]1", "=", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"\[Eta]2", "=", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"L", "=", "Length"}], ",", "K1", ",", "K", ",", "K1b", ",", 
       "BEsu112", ",", "\[CapitalPhi]", ",", "roots", ",", "matrix"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K1", "=", 
       RowBox[{"Ks", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"K", "=", 
       RowBox[{"Ks", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
       ";", 
      RowBox[{"K1b", "=", 
       RowBox[{"Ks", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"BEsu112", "=", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"1", "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"j", "=", "1"}], "K"], 
              FractionBox[
               RowBox[{
                SubscriptBox["y", "k"], "-", 
                SubsuperscriptBox["x", "j", 
                 RowBox[{"[", "\[Eta]1", "]"}]]}], 
               RowBox[{
                SubscriptBox["y", "k"], "-", 
                SubsuperscriptBox["x", "j", 
                 RowBox[{"[", 
                  RowBox[{"-", "\[Eta]1"}], "]"}]]}]]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "K1"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"1", "\[Equal]", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                SubsuperscriptBox["x", "k", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}]], 
                SubsuperscriptBox["x", "k", 
                 RowBox[{"[", 
                  RowBox[{"+", "1"}], "]"}]]], ")"}], "L"], 
             RowBox[{"(", 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"j", "=", "1"}], "K"], 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "\[NotEqual]", "k"}], ",", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    SubsuperscriptBox["x", "k", 
                    RowBox[{"[", "\[Eta]1", "]"}]], "-", 
                    SubsuperscriptBox["x", "j", 
                    RowBox[{"[", 
                    RowBox[{"-", "\[Eta]1"}], "]"}]]}], 
                   RowBox[{
                    SubsuperscriptBox["x", "k", 
                    RowBox[{"[", 
                    RowBox[{"-", "\[Eta]2"}], "]"}]], "-", 
                    SubsuperscriptBox["x", "j", 
                    RowBox[{"[", "\[Eta]2", "]"}]]}]], 
                  FractionBox[
                   RowBox[{"1", "-", 
                    FractionBox[
                    SuperscriptBox["g", "2"], 
                    RowBox[{" ", 
                    RowBox[{
                    SubsuperscriptBox["x", "k", 
                    RowBox[{"[", 
                    RowBox[{"+", "1"}], "]"}]], 
                    SubsuperscriptBox["x", "j", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}]]}]}]]}], 
                   RowBox[{"1", "-", 
                    FractionBox[
                    SuperscriptBox["g", "2"], 
                    RowBox[{" ", 
                    RowBox[{
                    SubsuperscriptBox["x", "k", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}]], 
                    SubsuperscriptBox["x", "j", 
                    RowBox[{"[", 
                    RowBox[{"+", "1"}], "]"}]]}]}]]}]], 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{
                    SubsuperscriptBox["x", "k", 
                    RowBox[{"[", 
                    RowBox[{"+", "1"}], "]"}]], ",", 
                    SubsuperscriptBox["x", "j", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}]]}], "]"}], "2"]}], ",", "1"}], 
                "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"j", "=", "1"}], "K1"], 
               FractionBox[
                RowBox[{
                 SubsuperscriptBox["x", "k", 
                  RowBox[{"[", 
                   RowBox[{"-", "\[Eta]1"}], "]"}]], "-", 
                 SubscriptBox["y", "j"]}], 
                RowBox[{
                 SubsuperscriptBox["x", "k", 
                  RowBox[{"[", "\[Eta]1", "]"}]], "-", 
                 SubscriptBox["y", "j"]}]]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               UnderoverscriptBox["\[Product]", 
                RowBox[{"j", "=", "1"}], "K1b"], 
               FractionBox[
                RowBox[{
                 SubsuperscriptBox["x", "k", 
                  RowBox[{"[", 
                   RowBox[{"-", "\[Eta]2"}], "]"}]], "-", 
                 SubscriptBox[
                  OverscriptBox["y", "~"], "j"]}], 
                RowBox[{
                 SubsuperscriptBox["x", "k", 
                  RowBox[{"[", "\[Eta]2", "]"}]], "-", 
                 SubscriptBox[
                  OverscriptBox["y", "~"], "j"]}]]}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "K"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"1", "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"j", "=", "1"}], "K"], 
              FractionBox[
               RowBox[{
                SubscriptBox[
                 OverscriptBox["y", "~"], "k"], "-", 
                SubsuperscriptBox["x", "j", 
                 RowBox[{"[", "\[Eta]2", "]"}]]}], 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["y", "~"], "k"], "-", 
                SubsuperscriptBox["x", "j", 
                 RowBox[{"[", 
                  RowBox[{"-", "\[Eta]2"}], "]"}]]}]]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "K1b"}], "}"}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalPhi]", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"BEsu112", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Sigma]", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{
             SubsuperscriptBox["x", "k_", 
              RowBox[{"[", 
               RowBox[{"+", "1"}], "]"}]], "\[RuleDelayed]", 
             RowBox[{"Xx", "[", 
              RowBox[{
               RowBox[{"u", "[", "k", "]"}], "+", 
               RowBox[{"\[ImaginaryI]", "/", "2"}]}], "]"}]}], ",", " ", 
            RowBox[{
             SubsuperscriptBox["x", "k_", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}]], "\[Rule]", 
             RowBox[{"Xx", "[", 
              RowBox[{
               RowBox[{"u", "[", "k", "]"}], "-", 
               RowBox[{"\[ImaginaryI]", "/", "2"}]}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["y", "k_"], "\[RuleDelayed]", 
             RowBox[{"Xx", "[", 
              RowBox[{"v", "[", "k", "]"}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["y", "~"], "k_"], "\[RuleDelayed]", 
             RowBox[{"Xx", "[", 
              RowBox[{"w", "[", "k", "]"}], "]"}]}]}], "}"}]}], "/.", 
         RowBox[{
          RowBox[{"Equal", "[", 
           RowBox[{"A_", ",", "B_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           FractionBox["1", "\[ImaginaryI]"], 
           RowBox[{"Log", "[", "B", "]"}]}]}]}], "//", "Flatten"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"roots", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"v", "/@", 
          RowBox[{"Range", "[", "K1", "]"}]}], ",", 
         RowBox[{"u", "/@", 
          RowBox[{"Range", "[", "K", "]"}]}], ",", 
         RowBox[{"w", "/@", 
          RowBox[{"Range", "[", "K1b", "]"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matrix", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"dev", ",", "\[CapitalPhi]", ",", "roots"}], "]"}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"dev", "[", 
            RowBox[{"bethe_", ",", "root_"}], "]"}], "/;", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"bethe", ",", "root"}], "]"}]}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"dev", "[", 
          RowBox[{"bethe_", ",", "root_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          SubscriptBox["\[PartialD]", "root"], "bethe"}]}]}]}]}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.672186203113487*^9, 3.6721862363428097`*^9}, {
   3.6721863821693907`*^9, 3.672186406757849*^9}, {3.6721866377845*^9, 
   3.6721866791083364`*^9}, {3.6721867587741575`*^9, 
   3.6721867833126535`*^9}, {3.672186846526951*^9, 3.6721869146483636`*^9}, {
   3.6721869769428043`*^9, 3.6721871023123703`*^9}, {3.672187204666464*^9, 
   3.6721872048764677`*^9}, {3.672187306040797*^9, 3.672187732591506*^9}, {
   3.672188029356348*^9, 3.672188065268074*^9}, 3.6721880966307077`*^9, 
   3.672188231678256*^9, {3.6721884292477307`*^9, 3.6721886330411015`*^9}, {
   3.672188668416502*^9, 3.6721888744877987`*^9}, {3.67218891198918*^9, 
   3.672188928816367*^9}, {3.672188986328433*^9, 3.672189051894989*^9}, {
   3.6721890865674562`*^9, 3.6721892124280405`*^9}, {3.672189296177415*^9, 
   3.672189304818279*^9}, {3.672189421982994*^9, 3.6721894936991653`*^9}, {
   3.6721901835253863`*^9, 3.672190217976096*^9}, {3.6721902524318385`*^9, 
   3.672190288378605*^9}, {3.672190585293702*^9, 3.6721905856237087`*^9}, {
   3.6769046240827413`*^9, 3.676904647644453*^9}, {3.6769047107728477`*^9, 
   3.6769047460993795`*^9}, {3.676904924082176*^9, 3.6769049318659544`*^9}, {
   3.6769050340821753`*^9, 3.676905074723239*^9}, {3.676905125149281*^9, 
   3.6769051258383503`*^9}, {3.6769051830090666`*^9, 3.676905185491315*^9}, {
   3.676907924460602*^9, 3.6769079550366015`*^9}, {3.6769080948956013`*^9, 
   3.6769081218936014`*^9}, {3.6769081961126013`*^9, 
   3.6769082064076014`*^9}, {3.676908255038602*^9, 3.6769083219826016`*^9}, {
   3.676909116130955*^9, 3.6769091216405063`*^9}, {3.6769095265659947`*^9, 
   3.676909540779416*^9}, {3.6769101239097233`*^9, 3.6769101314424763`*^9}, {
   3.676979324338727*^9, 3.676979334690319*^9}, {3.6769799476013756`*^9, 
   3.6769799535467157`*^9}, {3.6769855661026125`*^9, 
   3.6769855703518553`*^9}, {3.6769861137529364`*^9, 
   3.6769861680210404`*^9}, {3.67698728748707*^9, 3.676987296271573*^9}, {
   3.676987417513507*^9, 3.6769875156991234`*^9}, {3.6769876284035697`*^9, 
   3.676987629684643*^9}, {3.6769877214408913`*^9, 3.6769877511995935`*^9}, 
   3.676987958253436*^9, {3.6769883998466935`*^9, 3.6769884409000416`*^9}, {
   3.67698886414225*^9, 3.6769888677524567`*^9}, {3.6769889300000167`*^9, 
   3.676988936960415*^9}, {3.6769904669199233`*^9, 3.6769904779695554`*^9}, {
   3.6769905097873755`*^9, 3.6769906010905976`*^9}, {3.676996056271616*^9, 
   3.6769961810167513`*^9}, {3.682962953595643*^9, 3.682963123559929*^9}, {
   3.6829631558029833`*^9, 3.682963156087984*^9}, {3.6829632018929834`*^9, 
   3.6829632867961254`*^9}, {3.6829633437978735`*^9, 3.682963463386079*^9}, {
   3.6891763159060163`*^9, 3.689176330256077*^9}, {3.6891767010856686`*^9, 
   3.689176732115716*^9}, {3.6891768473736277`*^9, 3.6891768509461327`*^9}, {
   3.689176896699992*^9, 3.6891769225775986`*^9}, {3.6891771682889433`*^9, 
   3.6891771929539914`*^9}, {3.6891772281142817`*^9, 3.689177231094288*^9}, {
   3.689177470492675*^9, 3.6891775381735764`*^9}, {3.689177612569172*^9, 
   3.68917763654809*^9}, {3.6891777571575937`*^9, 3.6891778091348443`*^9}, {
   3.6891778862658887`*^9, 3.6891778975467033`*^9}, {3.689177940339323*^9, 
   3.689177962818202*^9}, {3.6891780856048937`*^9, 3.6891781045989475`*^9}, {
   3.689178373569522*^9, 3.6891783968717966`*^9}, {3.6891785432403765`*^9, 
   3.6891785570902405`*^9}, {3.6891792023375854`*^9, 
   3.6891792311225853`*^9}, {3.6891792655250854`*^9, 3.689179268942586*^9}, 
   3.6891798755600853`*^9, 3.6891802568150854`*^9, 3.6891811599289083`*^9, {
   3.689187900221773*^9, 3.689187925623773*^9}, 3.689192409521442*^9, {
   3.68919244653021*^9, 3.6891924814259453`*^9}, {3.689192549632354*^9, 
   3.6891926034274445`*^9}, {3.6891926406058574`*^9, 
   3.6891926664571466`*^9}, {3.689433268089243*^9, 3.6894332771494236`*^9}, {
   3.689433504337987*^9, 3.6894335078880577`*^9}, {3.689433601508122*^9, 
   3.689433608031253*^9}, {3.6894338180824795`*^9, 3.6894338713115635`*^9}, {
   3.689434710614414*^9, 3.689434790451624*^9}, {3.6894348226354055`*^9, 
   3.689434841832485*^9}, {3.6894349283898287`*^9, 3.6894349452201457`*^9}, {
   3.689435016012066*^9, 3.6894350194017267`*^9}, {3.6894351161946106`*^9, 
   3.689435119953498*^9}, {3.6894351597413054`*^9, 3.6894351942582703`*^9}, 
   3.689435286774497*^9, {3.6895196365538435`*^9, 3.6895196521806536`*^9}, {
   3.6895207368395987`*^9, 3.6895207707425375`*^9}, {3.6898911670960984`*^9, 
   3.689891177328805*^9}, {3.6898914845826144`*^9, 3.6898915684327955`*^9}, 
   3.6898919009198713`*^9, 3.689891999260343*^9, 3.6898928120864067`*^9, {
   3.689893330672991*^9, 3.689893347297041*^9}, {3.6898937605752106`*^9, 
   3.689893772162727*^9}, {3.689894791727829*^9, 3.6898948039288545`*^9}, {
   3.6899286626174355`*^9, 3.6899286777953043`*^9}, 3.6906581845302525`*^9, {
   3.690720465579118*^9, 3.6907205081272163`*^9}, {3.69072346202767*^9, 
   3.69072359204167*^9}, {3.6907252032772474`*^9, 3.6907252530277643`*^9}, {
   3.690725406872384*^9, 3.6907254084723997`*^9}, {3.6907567681090713`*^9, 
   3.69075678696326*^9}, {3.690757038347848*^9, 3.6907570457979245`*^9}, {
   3.6907572790265217`*^9, 3.6907572963788733`*^9}, 3.6907575292315774`*^9, {
   3.6907578170723934`*^9, 3.6907578413388915`*^9}, 3.6907578724285183`*^9, {
   3.690761154930723*^9, 3.6907611751041403`*^9}, 3.690761286451453*^9, 
   3.690761351490224*^9, {3.6907618886257277`*^9, 3.690761900394977*^9}, 
   3.6907622642074943`*^9, 3.69076256969438*^9, 3.6907626330036955`*^9, {
   3.6907636719669733`*^9, 3.6907637085889173`*^9}, {3.6907637573157005`*^9, 
   3.6907637577805986`*^9}, 3.6907650136474695`*^9, {3.690765900086361*^9, 
   3.690765901435496*^9}, {3.6907661246357913`*^9, 3.6907661704973745`*^9}, 
   3.6907675551913223`*^9, {3.6907678763647766`*^9, 3.690767881585868*^9}, 
   3.69080831996271*^9, 3.690808371974558*^9, 3.690811665408716*^9, {
   3.690812804581919*^9, 3.6908128127341175`*^9}, {3.6908133422457237`*^9, 
   3.6908133552390227`*^9}, {3.690816153685951*^9, 3.6908161559914513`*^9}, 
   3.690816365036265*^9, {3.6908906629343133`*^9, 3.6908906646353483`*^9}, 
   3.690895429494685*^9, 3.690897756345749*^9, {3.690897896875802*^9, 
   3.6908979513611374`*^9}, {3.6908979865369234`*^9, 3.6908980222136602`*^9}, 
   3.690898636154992*^9, {3.690899047732155*^9, 3.6908990685613165`*^9}, {
   3.691881523703091*^9, 3.691881628330756*^9}, {3.691881769315346*^9, 
   3.6918818549154797`*^9}, {3.6918837120226803`*^9, 
   3.6918837496527452`*^9}, {3.691883879507609*^9, 3.6918838823101163`*^9}, {
   3.691884442127412*^9, 3.691884479681053*^9}, {3.69188451294448*^9, 
   3.691884603102657*^9}, {3.691884655587282*^9, 3.6918847192323875`*^9}, {
   3.691884773471553*^9, 3.691884933531114*^9}, {3.691884977180747*^9, 
   3.691884978038436*^9}, {3.6918855713229666`*^9, 3.6918856416226506`*^9}, {
   3.6918857817014446`*^9, 3.6918858940762177`*^9}, {3.691885948561878*^9, 
   3.691885950551918*^9}, {3.691886562165867*^9, 3.6918865878809967`*^9}, {
   3.6918866193250623`*^9, 3.691886631175079*^9}, {3.6918868444804416`*^9, 
   3.691886847710446*^9}, {3.6918871461055784`*^9, 3.691887257014799*^9}, {
   3.6918873387099504`*^9, 3.6918873801860275`*^9}, {3.691895764108042*^9, 
   3.691895764528037*^9}, {3.691895796182739*^9, 3.691895800093701*^9}, {
   3.691895991602687*^9, 3.691896027533687*^9}, {3.691896070579687*^9, 
   3.691896072712687*^9}, {3.691896146723687*^9, 3.691896177213687*^9}, {
   3.691896457864399*^9, 3.6918964736505723`*^9}, {3.6918987308345723`*^9, 
   3.691898737884861*^9}, {3.6919028550858493`*^9, 3.691902855775863*^9}, 
   3.691902956329954*^9, {3.6919073726899166`*^9, 3.6919073734359913`*^9}, {
   3.702159073254636*^9, 3.702159081374668*^9}, {3.7021597335990133`*^9, 
   3.7021597368184*^9}, {3.70216072359234*^9, 
   3.702160728493153*^9}},ExpressionUUID->"1be0ac30-8ee9-4e89-8d2b-\
5033df4bdefe"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Gwing", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gwing", "[", 
   RowBox[{"Length_", ",", "Ks_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Gwing", "[", 
    RowBox[{"Length", ",", "Ks"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Gaudin", "[", 
     RowBox[{"Length", ",", "Ks"}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{";;", 
      RowBox[{"Ks", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     ",", 
     RowBox[{";;", 
      RowBox[{
      "Ks", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
    "\[RightDoubleBracket]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6918871095505185`*^9, 3.691887132250552*^9}, {
   3.691887280641844*^9, 3.6918873147879004`*^9}, {3.6918966398247137`*^9, 
   3.691896643636752*^9}, 3.6918966904853506`*^9, 3.691902952100869*^9, {
   3.691907376653313*^9, 3.691907377400388*^9}, {3.7021607306288652`*^9, 
   3.702160737380669*^9}},ExpressionUUID->"fb6356be-3fa7-4a32-88bb-\
27f7dfb3d1cd"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mathcal \[ScriptCapitalA] ", "Subsection",
 CellChangeTimes->{{3.682988063789376*^9, 3.682988088479293*^9}, {
   3.689929936562087*^9, 3.6899299417421026`*^9}, {3.6899301342049904`*^9, 
   3.689930134348991*^9}, {3.6908145278435507`*^9, 3.6908145369287987`*^9}, {
   3.690814915178669*^9, 3.6908149169452133`*^9}, {3.6908151552160015`*^9, 
   3.6908151671298265`*^9}, 3.6909212708118906`*^9, 3.691897611104973*^9}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnV9MU+ne75tzbs5FLw6XXJhwQpr0goQQY3I05A1cQPaEBIgTQlRChDgH
iPoCegQkFoi2Elhkzy5xBt3aqESduo+N72udLc62M1vcAd9N3dYIcdcR3MWh
DjD8aQqx0Pp4+qwF0j9rra62q4XC95PsHQfarvU8/bHWd/2e3/P9/a/q+v3/
578pFIqT/8P/f/urmvNPnKg6/eX/9P9H2b+frKv596+OfPHv//ermq9O/O/q
/+7/Yav/f2P+f9B/fwIAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAFsdn9t+t73lO/sHEuGFxGnpaL048qs3KacF
gPTgJDOPOhqvjMx4knNaAAAAAACxQrzOB80lHZaZUE1NXE+ZwhPmGV/QD922
i1X1htHFSEodgPgJD06P8/GF2gN1mu7OM5VfFDfftG7obZ/75ZWq6mujbh//
hwEAAAAAbAW8E6ba8rbBmSA57Z21D95qK1YrFDUmZ4gsJ6t2Q8nec4PzEDkg
wYQGJ1m2XdjfaJ7ysj9YHTOUZKSVX/3nRmJ82W6o2Nv213k8HAIAAABgi+Kb
s5zJKu0f/xj4M7vxWF2T7pu+M8V88tsvgqYtzQUlhrHVJJ4o2HmEB+espWlP
ZvHXw2uPfstjfSUKxV7N4NznV5C5R81Zhwz25aSfLQAAAACABMiE8cDuA8YJ
vmSh12mq4Zffn8jy8PmsrPPDy0gygoTBE5zzI0yxUnXM5OAKTj7YDWUKRXb9
wK8Bb1sY1uZnaYegvwEAAACwBSFO02Hlof4J3t1qIvL70yeXpSm9gLG6EnyC
YOciGpzcKxymKrVCfcYyF1gH9dFlOZ2ezVg9eDYEAAAAwFaDFSoZumF+oSIq
v8lbY3lWSf/PkDggMYgHJ/HOvrL0HVGpvgrfBUwmjeUKUd0OAAAAABnwuSde
2hdi2QxIFn5+NuFKcRkZ2/BXJ41VipJ+3tKTCPL709ygZu8uzeDS5x+Qefuz
t+4Un8e48P7y5O6Q07s5U0Dcb5/ZY9lxmPj4lzs4ydTgpR6GOXeq7N/y6y//
GH7yS4OaXUEF4QhOAAAAQG587tE/9dx8EePtlSyO3vzmZgo76cU8fLeVyVNU
mpz8vxWX3+Hvje9bSHloPXz2AaNjM4ZP3C9u9vwpRsO9xMZ/goKThcwN6woV
qpp+uzvo514rk5lZaZqU4zQAAAAAEI7/xnr9aMv9qXiyjl6HuaU5Nb2s4xm+
vPLbj2fKfPaoISaRQ5Ycd1uP8G8CTTbkw5u7jaeMjpVo3rQwrC2tNf+S/PP3
a2/D0bPmqThqLRIV/4kLzjU+2g2FCkVarXk68Ag88vtTXMEJAAAAgADI/BNd
6ZmB6XjbMJLpBydKmaFU87KOb/isb1sc8ju9yRK695JMDZyo0g3NRqNxvG7H
3026gypFeqHh1cfIr08kXpdj5I6uPFuhKDPYP0h/H/W7y24wxx2HUUNmh3RV
Jwam4hSViYh/2YPzo+NOtSpN3fxo7vNonaZKhUKRyVgDD0Ll9+4my2zYCcUQ
nAAAAAAIhsyNMOWl8hhQL9sNhwv1z1LJryze4fvmBk6mhUiXDcTl96SpUpWj
t4XJNdqUp7Sw1ybFk5D8y9xSXVlZXa+9fIupSNtU+U0mzS2VlZWHG7SGa0yF
Okr57ZuzaPY1PJhJtrDzuUa+Liw12FfjP7Dc8Z+A4PTZ9DmKXfnM0/VaE7Ji
692nUIQ+BlJN/ju9belTKNEEJwAAAAD4IA7jgawQ27E4Pm3mQYM6lRp2xD98
unavPB7SVn4dUflNldAengQjPS3nQENelE15WJuLrZD9psxamnZHJ79pH6Ky
Zst0slUddcYulOu48sZ/QoJz9bXxSC0zNLUWkd7JgeY8harOOB50zjQ2009b
XHyhFEtwAgAAANsR12ONWqkQRRnSmZGyNNpXlhW4Eh0nVETlF6RMAlyO4a88
1+/bG6qiadfLw5WVB4t2pysU6buLDlZWHj5mtAd5K/ulUVq9QK0F26ywIKoc
Y2rLbypc92nikJq/DWpyxeNfoazoHw+p7iYroxcL5Xv8lDX+ExWcxP3zgP5o
QV5xRWVFWd7e/NregfEQ5xPaiye0GnyDGIITAAAAAOssD2mzcmVNOXqnzfVp
qdLMUZ7he8b7K3aFl3BHwK9wytXC4opMm2vT8rTDC5I/MKXltz9sGnI2oc0i
be8o8i1Ej3zxv4nB+fGVoTBP5NDRBycAAAAAONiyT8EEbKwf6jAeUBbpbe7I
L91kZBs+u2ew1uiIZpuha0iXe6T/jbDepEUR6n3655KtQ1JZftPeiyWbIOdo
cjhHXq8VmeJ/E4PT5xruyj1w441IMXzUwQkAAACkEsT988O+cxptd7fmZPPF
vzm9hLhf3T3fqulmuts6esyv4jABW3EYq5X7em0rvB/hc4/d0fkPvH7cwF/N
D3XnqxvNTr7yTypp1Ac2yf4umukSHT5ZHLvNaLTnNQ3NvY9/2dBAq2/uNRaq
q4zjqyETwpTUmRwS3eHIgq33q6r+MVFJ5Lbpi5RRmGCnsPymkjVbIGNMXOMP
L7VptEy3/6u4MuT0+L8a+12mWdPJdHe09dy3x+bU/fm4wlKZuF/e1rVrPx83
8FfzT3T5uXXmSZ4zFo7/lAhO4rb2HjgeagMeSrTBCQAAAKQMQa1AyC/m2j0F
XdeudFyzuX3UqfhwjkJZHaW1ciBUIwlUeJLV8Tsdl5759QBrCxy80EzPJEuh
FqiYZX/L46eXeKKcLpHhL4/fvch2UWE1bcBIaYmySsk37R8c99rqLtkkPA15
nI86qzp+imTxwZYxCG1/4yF15bdfan6Vy5tKDWpnQyckvUB76wpzybZA/L8y
fKVSZMbxoMfOmFCGefX1bTZy2EqMXVlBhTHsV6PYx1+eIRD/qRGc3neP2o91
PH4f6YXRBicAAACQIpC5kQsXHm5og4VhbZ5i/abP5t92F+sexd6hm+qKdH6d
TJwPO6+xW6toI8KsEJFDq1KVwjuzWOlVaLAn+c4c7XQJD584vz978R+s3KJZ
vmA9Q/edqfmfejxOq3XiQ6Svg8y8+NtrCSqdk9PSy6dTVn6vjhlKvuRLQftc
I4auh5/tuLlQVK6ValOz7mJVcZfFGXOvHLrBUMGvIb0zDy9ctLGhwUZ7cKaX
DS3ByhC++E+R4CSzL/9ml9I5KNrgBAAAAFIDMv19a29ASnAt59wxKFfGia6S
Z/CqNeK408oZi1Enh33Bt3jOKDijtP+1wHmwqkawpiVRRD1dgsNfcdxmOO84
WjerVipLgk2h/XosrzMJe0vZdQfpVcQpKr9ZH2le223/N9h6OSCKuJxzrmbw
N5lOkpWvvM+JZOJ26w32lFhBG/L4SSMnjc9HiIMn/nd8cAIAAAApgte1sBRQ
3cFaCwrnnKPHZWlK51drxD39nl0lZ2/xaaqgZijUS0EpducVSSoG4pm1P7dG
wXP7rGieM9rpEhy+z/1+ms1Oe2cGmnjKG1ae97Z+nwR/albh8HUeFHh5lPKb
eGdfRzP/Vqt9VvI+QOnye9luqBLoLLOyuBCoI1lrQTl3Cgsv0xD3+/dsCHCP
n6qmgZmNg34c7y9VpglvPOSL/50enAAAAJIA7aYdwYM3PgTbDG5buJxzPJWu
YQjL73X4alwjJ+GlyW8JRuXBKNWax5LrySVMV8ThcyMN03vEcefMDaHMv5wk
WH5LMMoOIYqVF8nye+W5PrdCUp8aLucs53a/yFVSrMOeMtiZMGISPmL878Dg
BAAAkAQ8k5bLTLemvjwvM0w4F9VrGWl01Relhb5dlVd+XNPNXLA4tsAKezKJ
mHOOHom3+JAtlpGT8BKz3wlFwnRFGj4rvRRhI/VO379wNSltPRMsvxOKRPlN
hWiuNEUdKeccAxHlN+8Wy4hJ+IjxvwODEwAAQDIh3pmnFw/nBOjnPMYqVUB6
rUyAeleqDv9xZCbmbVYpDqeEg9t5kKXFxZj3XX7itndliOkZHqUdXPjtnX79
1hV2BsIltUlDynRFGD6nZrNCTaFXxwytd4LlosdhOqZSlsu9DY2b6u299XLR
yuyXtqDDKeEQB57lhcV4xHjETQp8Sjuo8Nvz/rUjbBdtpPhPWnB+fN1fmsFe
O4P7zstAtMEJAAAgyXAX6vjl947e5sNtswpWwkujhm8fzsRRg0N7Z2SKOASy
Ca4QOcfaEa99F/5v9nIrT8sSKr021xNY0nRFGD6rzUIFBvXi+P2PIYl/78xg
b0PbXXtEz5PoYCVWFMaSKSi/l4e0OUdNU3x13yFwNdhBSpisjN7seuiMY9LZ
YBZJU7P2IyFCmrUKX0/C8xdaR4j/5AbnrwP12Ql4Fo42OAEAACQdp6lSBvld
Y3LupHJv7zuL7ktVfvfQvG/dfiFo5Z1M/9B16R/xLTNT9zMxnUCVRrCcox5x
GesL68v2qxfuhy/Bb0pHvFimS3z4XLo1WOF8eGHouDMu0g1QTsSbIoWTcvKb
GgnmCFYxeZyWrmJVsW5olqxL1qBMNZl62HXdFpfFB+tkKKIhWQ0crF2X7YaD
yrWiC7Jqv9V5P+zxMzz+NzE4lwY1uxQZ2mG5Vw2jDU4AwLaGuCae/bwQw/WA
zNufvY2jeyAQBfI7eljpq1AW9PoFBnE/u3T+8q1zxVlrW8CId/4fNz638Iid
SL0zyKS5bs/GvjO/iuj95vq3tSr2LWTO0tFhmQv/q6E+ydnyNvKOSEzTFWH4
ZOan9vysknVTDvLh7cPey3G4TEcLFWDRGN1wkkze6uhY4eorxFesaEK7SDBO
OOmrLNXbXLRJ6KXfG2515Getb0Pw/ma78bkdTxynSSuoRQqYV53mRtXG3gf/
E8Hl3uv6GtUe+hb/+Xf08HSeCov/TQxO31hfriK7fuBXafMhnWiDE+wAYhZg
kfEt2F9OxHu/AwkjqD9atPjco3/qufkCCjwhQH7HAFm0m3vb2jqZ7rbm8/9B
O2t7p4YN55o0nYy2XWt4MvlBhhyneNNt+gL3KzNzsrbpHNPdoTl/2zrj+eT9
5XFvc4NG26a7zaf/2VojOd3hpBHTdEUaPvE6h/u1jUHDD8T/PMI0NZ09Xryv
/rsITbqjh9YY50h4ilm09h2v9FP2eZtz+u6ig/QnLbw90RPJsrWv2n/girI8
1fqOjd1FFf6fVLeY/xVyLjShnavhb5xK8bnt93vaOrqZTk0zc5f2gvE4h6+3
NbV1M1qN9vqTySUZBhdxpYbG1dcNtU1aprNNwxitv3r9p/H428YGTVdbN9/t
hi/+NyU4KZ6J/kMKxaH+CdmT3xKDE+wY4hJgEj4+sGksSBpkyfHjH1voVbdL
y9wY5s0+0QbEzS1mRxy3fM+U+exRAxR4AoD83rJQ+ZEj3EAnBqirQ3qVaSol
/o7iGv7ym/5Tpy3ThK7vp+X2vZT3xkCNPtLrJNVFpyS+OYsmN8jQb1OgRRRp
gg10YkC++Jfhb5Mt/M5mrB7yibjG73dV1bScqW3pj/tRcbsHJ4iSSAKMfHhz
t/GU8E4B4l2wWwzttfWa7m5NfW1r38Ofw5QY8U7dbzl6HQo8iSyPG+tUe3us
yyszj3X5SmWWdiis3tU3P8SUnngQ70IYmRo4UcWVGgI5gfzeutDmHeoSvp6D
sUGLwwuCjdq2MnEM/+Mrw/Hr9lUvW8ob7MghA8t2w6GszVenCYNWpxRthTgh
Mw8a1IckGY9LQc74j/tvky38pvs3/ero6lmd2T738mKhUpmjt8WnYLZ7cILo
EBVgXpdj5I6uPFt4J4jPPW7WFJS2PXq3doP3vnvUVlqgezIf+oHe6YEzpTw/
B4mB1tGlsZKb6nD1nuP9YasbxPWUKTwsx/WTbX9c2Bvfdh4QBuT3Vmb5mb6w
nFbYygBZtvUWptZfUJzD50qUZd+DJueXshWhRdc555PQG10CLpu+vFD/TA79
LXf8xxcGbOH3rpIrf/mp5/R5qm3I6oS5vUEf7/6F7R6cICqEBBiZNLdUVlYe
btAarjEVaiH5Teaf6PLVBcF/gMR5r061r3EgbBHJ/3hbegCxlxTYnenh7qZB
rDiMR2R7EifOgYa8Ev4OyCBWIL+3NDR3UXL0XjwObmv4L7hHK1Nt/Sie4Qe7
oMvGqtPcVLKdkzz0op3Ns465OVABUNJkdsZ91Zc//uMJTq7wOy0zU52vMY3O
ylX+ve2DE0SFFAEm4oPEWQmF7XFg924reZZ+5F6uBYJw7qai2+dXXvQV5su3
iEldobIKUip9t/WB/N7ikLkR5siJ8FRDdNCVwf3M0/A2PFud2IdP/R84M+qV
0cs1Mjn+kekHJ/b/YcS1fUsc6ZLBfsa6uNnn8Rmfa+QP++MtX0xM/McenGzh
d1ar6dkTc2/tbuUX7Y/fy/CEve2DE0SFJAEmLL/ZJlZ8PWTZ3lXKgzxJ9blH
zVn7kQBPOJx7lVj3XjY9HtIUO85jUisq2Ss5dzaQ31sf79t7p7vuT8WcIiPe
qT+f7/yLM54unJtIbMP3vezLTdulGVwi05bTp/rfyJHN9Trun+99lDx7w02A
enrkbjXL6A+Oe+fb78e8eT+R8R9bcHqGtRmKtcY97JVUWWOeocnDnl5rrNJl
BwQniAaJAkxQfrNyS8Gn8bj+bnyVD1QWZvPtAQSywrX3FWufRx+RZHYf3ZSm
IdsbyO+UgNp6Xx+ej+VJlrisVy/8mKramyOW4bvt39XvKz5+tqmJsbyTITrJ
nPWqIYnW4puCXwG2HzK83HoXWI/TcuXScCylIwmP/+iDk21Zu65eWCmeyVi9
q/b+I12DguksUXZEcIKokCjABOU3G6W88ptrIsZrtYGWTwllaaz/1LqTrTIz
70v678rqE8ZXoVdsUalM3C9v69q13ZqG5itDwRcNtto/t47fFpdG1Oa2zN5u
QH4DAEDy+Oga7FCrGtcL2t32O00Fxcc76us7B2UoQQGAIjVXKZz9ZjtSCcvv
9eWb4DfRHTcizWqBDEjYd+myNKULvGD19e2Oaza3j/qDFe4Kfobi2sPtEyhY
itQKEEQL5DcAAACwnRARYEFEqv3mkVvcvj+FotBgDxNikZrVgviJvO+SXbng
/Ra8Mw8vXOSK86l1oTI4m72xYYr3U9nHLiGPygDIW1NVtiJKlPt6Rnbavk7I
bwAAAGAbISzAQhBxPnHZ9KXK8F+RaUvzPiH5zcr+9EKZtroDPtivTKx7Nef6
xfedkonbrTdYaxof2xQj84BxYkPyciXlwp3O2KAStVsBUQH5DQAAAGwfhAVY
KCLym3gdplqVKkihUQfoP58rL0gXkt+0pCEDG/QSCLcqwTv5awinqYn7/Xu2
Zyn3DKVqGpjZUG60Ya4yTeS7k/xMB6QB+R090a6qgJ0AIgRsTTbrOgk2D8l1
AmLy+xPtejl67fC+JvNnbx/vux+v/ufTe81++c2/r5PK73S+snAgD5wjjegM
R/722Q9RqoM84bnC71zN4G+Cnwv5LS+Q3wAAAMD2QS75/Ykq8ImfruvadVe+
MxkNvRf/bHd7hZ1PIL8TDbfvMjNkSSKYiN8+7xbL3wY1uaI1LZDfcgP5DQAA
AGwfZJTf4XBb/wT2dUJ+JxbOdD1C+5tIRdp8Sjuo8Nvz/rXDHebqLrWiCVsv
JQL5DQAAAGwjJO+Si15+cy0Xg8uGN6AqLgNbLxOGuDnJGqxppHCamn1ECqke
Z9+yXvi98ry39fuwyiL2mQ6ukjIC+Q22Pz63/W57y3f2D5EeronT0tF6ceRX
RDNIFlKDk8w86mi8MjKD3jogMhEE2Abi8tvr/m0xJDBpZ3l1Rr7uyTxvwFLn
E/HSCBAHnHKO2NiImgqG7pndgHrCZwbL72W74aByrbCErNpvdd4PX9pATyW5
gfwG2xzidT5oLumwhOVqiOspU3jCPBPUr5C4bRer6g2ji7jEgMQTHpwe5+ML
tQfqNN2dZyq/KG6+ad3Q2z73yytV1ddG3bF0v+XHO227a7h09/lMSnfFBeGI
C7ANROS3d2agSaXYVdj3IiDdSXVaWn73kECbV1b2w5suUaxtmdQ8jlDbw65Q
CJcArTrNjSr1Gcsc9yV6nJbLvdf1Nao9VH6TaUtHz/qvAqGJd5kb2e9wIL/B
9sY7YaotbxucCbpmeGftg7faitV8oet/9jeU7D03GF2PewCiJzQ4ybLtwv5G
8xQnhlfHDCUZaeVX/7mRf/SLn4q9bX/lTzxGDbeNi175xUtJQeoRQYAFvUyg
hwsrvzN/12j6eXXtB3P2e+0FBeceOYWWYNiIilQaAWKFq76W0k0pUqaaLNrN
XzfUNmmZzjYNY7T+6qUP/t82Nmi62rpv8mafaFlRjoRDA8lAfoPtDG0ukBXS
R8BnNx6ra9J903emmD90qSdqQYlhbDWJJwp2HuHBOWtp2pNZ/PXw2qPf8lhf
iUKxVzM49/kVdOk/65DBzuM5EQNk/r/6Dueqy78ZwcPmdkNUgC1b+6orKysr
yvJU6zvfdhdV+H9S3WL+18YbiGvix+vaevpSSs3p3rtW5weRsm63TV+EBGnC
YL9TadXXdBkiraJ/XLZaNeoKnl5nmsJdUT4gv8E2hha57RZYgfU6TTUCocvm
cLLOD++0jdggmfAE5/wIU6xUHTM5uJsmZzGRXT/wa8DbFoa1+fyebwAEILsA
i8zH1/2le6pMDlw3EwOtFApuEy8McQ405MmXRFq2Gw5lBfmEg7iB/AbbF+I0
HVYe6p/gvQGJyG9uA1EBY4V7FkgUosHJvcJhqlIrNko0OVj/gWzG6sGNEIgi
swCLfDxatpd1hq9sGMQKWRztP75HXWccX2br+XODzbrF3rls6y0s7LXJkkRa
fqYvLNfbcEOUFchvsG1hhUqGbphfqIjKb/LWWJ5V0v8zJA5IDOLBSbyzryx9
R1Sqr8J3AZNJY7lCVLcDQJFVgEXGZdOXF+qfYV1GTqjkVir3tDxwLk8PtOQ2
rG8MkQKZHdJVHjVPxv31rzrNTSVCXjcgZiC/UwOfe+KlfSGWrAJZ+PnZhCvF
/25iG/7qpLFKUdIvsPlfVH5/mhvU7N2lGVz6/AMyb3/2NqwTwU7C+8uTu0PO
TbLIIO63z+yxXP4TH/9yByeZGrzUwzDnTpX9W3795R/DT35pULMrqCAcwQn4
kU2ASTiU897REkbIEQXEisc5fIPRdjHa0836h+NRuh5Rd6/9Zwbi2wlLph+c
2P+HERe+WbmB/E4BfO7RP/XcfBHj7ZUsjt78hn8vc2oQ8/DdViZPUWly8v9W
XH6Hvze+byHlofXw2RLLDmU/tvvFzZ4/xWi4l9j4T1BwspC5YV2hQlXTbw++
LNOLb2alaVKO0wDbHFkEmITDTA2cOMKMoDR4q0G8jnun27+PImcegtdx/3yv
sNcNiAPI701gyaYvqzFPSXux/8Z6/WjL/dj/fD7RvyBzS3NqelnHM3x55bcf
z5T57FFDTCKHLDnuth7ZGt0oyIc3dxtPRdm8bGFYWyqX65TPpt9dY56R9mK/
9jYcPWueiuP6n6j4T1xwrsH2LlSEWknwyO9PcQUn2M7ELcAi45m6/3Xno3cQ
AVsS4nX+2HtpOKa1wznrVYMF2jtBQH5vAv47b1HY3ZMfMv9EVypD7oKuH5Wm
3spgfMNnfdvikN88rrk0yVOlG5qN5krmdTv+btIdVCnSN78Xs9flGLmjK8+O
rs0053eX3SCXnS+9ekRSnusHnh3SVZ0YmIpTOiQi/mUPzo+OO9WqNHWgvQB3
fc5krIEHodPH19AwluAEO4E4BFhkfC7rzQsWaG8AogTyexOQLL/J3AhTXirP
1vVlu+Fwiu2LiXf4vrmBk2kh0mUDcfk9aapU5ehtYXKN7u4vlbibifzL3FJd
WVldr718i6lI21T5TSbNLZWVlYcbtIZrTIU6Svntm7No9jU8mJHp9i1Zfvtc
I18Xlhrsq/EfWO74T0Bw+mz6HMWufObp+lWY67KhCH0MpBft3+ltS59CiSY4
AQAAbB7sJvrP5GqHFyW+zzOsy9h4Y5VxEmbs0pEqv6lxq3w+TmTmQYNatoYd
SSD+4dO1e+XxkLby64jKb6qE9vAkGD/FZufF2lxshew3RaTNtAC0D1GZZMOr
yEiV39QZu1Cu48ob/wkJztXXxiO1zNDUWkR6Jwea8xQq1nMsABqb6actLr5Q
SrbXHAAAgBj44DDWpG2o6LS9uiFJHgHcnqAN1IeNb5D+loxE+b002lcmp9E9
FVH5BSmTAJdj+LRP7t5QFU27Xh6urDxYtDtdoUjfXXSwsvLwMaM9yFvZL40E
WyezzQoLosoxprb8psJ1n0ZGO19p8pusjF4slNFGWM74T1RwEvfPA/qjBXnF
FbQj4d782t6B8ZBLMu3FI9xYMIbgBAAAkCy8s/anP3zXXb1HqQhGXdR00Tz4
YlLAZIC4J22D/3mxqSQz5H3KfYe7bz16ap/dJF+ylEKa/I7OY18K3mlzfVqq
NHOUZ/ie8f6KXeEl3BHwK5xytbC4ItPm2rQ87fCC5A9MafntD5uGHFnbLEqT
37S9o8i3EMNhZYv/TQzOj68MhXkih44+OAEAACQBdse9FELvj5OmylDRzYtg
se0Ohd5kQ59yeMjVDP4W8C627FMwARsjdMVcWaS3Sa3w3zxkGz67Z7DW6Ihm
m6FrSJd7pP+NsN6kRRHqffrnkq1DUll+096LJfHIuY/j/aWR/wCUas3jICFK
k8M5cnmtcMgU/5sYnD7XcFfugRtvRIrhow5OAAAAScAzabnMSMEYcpdasBn1
Ut53weLYAhojGRD3zw/7zmm03d2ak80X/+b0EuJ+dfd8q6ab6W7r6DG/EjAB
k5L9XnEYq5X7em0rvB/hc4/d0fkPvH7cwF/ND3XnqxvNTr7yTypp1Ac2yf4u
mukSHT5ZHLvNaLTnNQ3NvY9/2dBAq2/uNRaqq4zjqyETwpTUmRwS12XIgq33
q6r+MVFJ5Lbpi5RRmGCnsPymkjVbIGNMXOMPL7VptEy3/6u4MuT0+L8a+12m
WdPJdHe09dy3CyyiScl+i0tl4n55W9eu/XzcwF/NP9Hl59bxthoRjv+UCE7i
tvYeOB5qAx5KtMEJAAAApAxBrUDIL+baPQVd1650XLO5fdSp+HCOQlktYK0s
RX5TjSRQ4UlWx+90XHrm1wOsLXDwQjM9kyyFWqBilv0tj59e4olyukSGvzx+
9yLbRYXVtAEjpSXKKiXftH9w3Guru2STYInscT7qrOr4KZLFB1vGILT9jYfU
ld9+qflVLm8qNaidDZ2Q9ALtrSvMJdsC8f/K8JVKkSn0oCdBfrMzJpRhXn19
m40cthJjV1ZQYQz71Sj28ZdnCMR/agSn992j9mMdj99HemG0wQkAAACkCGRu
5MKFhxvaYGFYm6dYv+mz+bfdxbpHAh26JchvqivS+XUycT7svMZuraKNCLNC
RA6tSlUK78xipVehwZ7kO3O00yU8fOL8/uzFf7Byi2b5gvUM3Xem5n/q8Tit
1okPkZQLmXnxt9cSVDonp6WXT6es/F4dM5R8yZeC9rlGDF0PP9txc6GoXCvV
pmbdxariLqF+DRLkN91gqODXkN6Zhxcu2tjQYKM9ONPLhpZgZQhf/KdIcJLZ
l3+zS+kcFG1wAgAAAKkBmf6+tTcgJbiWc+4YlJRxkiC/6Sp5Bq9aI447rZyx
GHVy2Bd8i+eMgjNK+18LnAeragRrWhJF1NMlOPwVx22G846jdbNqpbIk2BTa
r8fyOpOwt5Rdd5BeRZyi8pv1kea13fZ/g62XA6KIyzmH7F8QRIL8ZuUr73Mi
mbjdeoM9JVbQhjx+0shJU5b2j/NPNE/87/jgBAAAAFIEr2thKaC6w/VYoxbJ
OYcgQX67LE3p/GqNuKffs6vk7C0+TRXUDIXb5ily5xVJKgbimbU/t0bBc/us
aF/aaKdLcPg+9/tpNjvtnRlo4ilvWHne2/q9jGYxQrAKh6/zoMDLo5TfxDv7
Opr5t1rts5L3AUqX38t2Q5VAZ5mVxYVAHfnboCZXOOccigT5LbxMQ9zv37Mh
wD1+qpoGZjYOym7zTBPeeMgX/zs9OAEAAIBUhMs5C1a6hrFk05fVmKfEXiIs
v9fhq3GNnISXJr9ZBSLF5UbQtkIMCdMVcfjcSMP0HnHcOXNDKPMvJwmW36ya
jQqpKy+fopDfK8/1uRWS+tRwOWfJ2/18Nv3uGvNMxJMUrZJiHfaUwc6EEZPw
EeN/BwYnAAAAkIpEzDlHj8RbfMgWy8hJeInZ74QiYboiDZ+VXoqwkXqn71+4
mpS2ngmW3wlFovymQjRXmqKOlHOOgYjym3eLZcQkfMT434HBCQAA2wWy+PrZ
G9ENXB7nizGBfXnbgh01A5wSDm7nQZYWF+MZHd3elSGmZ3iUdnDht3f69dvw
FqbCJbVJQ8p0RRg+p2azQk2hV8cMrXeC5aLHYTqmUpbLvQ2Nm+rtvfVy0crs
l7agwynhEAee5YXFeMR4xE0KfEo7qPDb8/61I+wSFCn+kxacH1/3l2awC0fB
fedlINrgBACAbQFrD9X+6F1g/oWW6eb32jausj736PW6uuujAr64qU3IDHh/
eayvP9xwtvtMdUlV7+M1M4TtMwPcNqtgJbw0avj24UwcXTlo74xMEYdANsEV
IudYO+K1xJ3/Fny5ladlCZVem+sJLGm6Igyf1WahAoN6cfz+x5DEv3dmsLeh
7a49oudJdLASS9BYUuD1qSW/l4e0OUdNU3x13yFwNdhBSpisjN7seuiMY9LZ
YBZJU7P2IyFCmrUKX0/C8xdaR4j/5AbnrwP12Ql4Fo42OAEAYBvg/qeh9lC/
PeCm5Zkde6CvzAlrBumbH9SVtPwlksNwyhEyAx6H8Whp3wt6KyK/Dbb9W4Ap
QcrOgPedRfelKr97aN63br8QtPJOpn/ouvSP+JaZqfuZmE6gSiNYzlGPuIz1
hfVl+9UL98OX4DelI14s0yU+fC7dGqxwPrwwdNwZF+kGKCfiTZHCSTn5TY0E
cwSrmDxOS1exqlg3NEvWJWtQpppMPey6bovL4oN1MhTRkKwGDtauy3bDQeVa
0QVZtd/qvB/2+Bke/5sYnEuDml2KDO2w6KblGIg2OAEAIOUhU6aq3B7rxn3n
o9v2/3r6rl/XFPP0YqfdnMsY62KyzzKRhM3AlLlGvS65vU5TjUJRY3KuT0Rq
zgArfRXKgl6/wCDuZ5fOX751rjhrbQsY8c7/48bnFh6xE6l3Bpk01+3Z2Hfm
VxG931z/tlbFvoXMWTo6LHPht1/qk5wtbyPviMQ0XRGGT2Z+as/PKlk35SAf
3j7svSzkMp0AqACTbHTzaV2SyVsdHStcfYV4eTNNaBcJxgknfZWlepuLNgm9
9HvDrY78rPVtCN7fbDc+t+OJ4zRpBbVIAfOq09yo2tj74H8iuNx7XV+j2kPf
4j//jh6ezlNh8b+Jwekb68tVZNcP/CptPqQTbXACAECq47bpS/kSXKzsDJff
bE4sI/HXSeJ+8+y16N3Q63zxwhlHqcRnwmfAO2u9Yxh4w2aC2GXZIIuG1JwB
smg397a1dTLdbc3n/4N21vZODRvONWk6GW271vBk8oMMOU7xptv0Be5XZuZk
bdM5prtDc/62dcZD63x6mxs02jbdbT79zxaFSnaHk42YpivS8InXOdyvbQwa
fiD+5xGmqens8eJ99d9FaNIdPbTGOEfCU8yite94pZ+yvMw1g5L03UUH6U9a
eHuiJ5Jla1+1/8AVZXmqdbua3UUV/p9Ut5j/FXIuNKGdq+FvnErxue33e9o6
uplOTTNzl/aC8TiHr7c1tXUzWo32+pPJJRkGF3GlhsbV1w21TVqms03DGK2/
ev2n8fjbxgZNV1s3n/7ni/9NCU6KZ6L/kEJxqH9C9uS3xOAEAIDtAi1HzNcO
h+dyheT3JzJpLE+sDYX/RvBDe1Xno6Dci2/OosnXB5Si0ybRJ+sMLyT0+xNF
cAb8eGaeX6vNKmoLqYpP9gz4//Ov+tojDdrzZw6XVen/urb9U64ZkBEqP3KE
G+jEAHV1SK8yTW2dMYoQ1/CX3/SfOm2ZJnR9Py2376W8Gwyo0Ud6naS66JSE
Xh9ygwz9NgVaRJEm2EAnBuSLfxn+NtnC72zG6iGfiGv8fldVTcuZ2pb+uB8V
t3twAgBAGHMD9WlVxsnw656g/P7kGdZmlPSNJcyN6sOo4eDR/jcBn++dGRvQ
V6qUoadDZgbbDrdY4tktJTgDZN56g2G6zxzOLz59gyapAkjyDHwcNx6q6hul
9zjietyWlblxD5VlBuSENu9Ql/D1HIwNWhxeEGzUtpWJY/j+x8Dj1+2rXraU
N9iRQwaW7YZDWZuvThMGrU4p2gpxQmYeNKgPSTIel4Kc8R/33yZb+E33b/of
/K+e1Zntcy8vFiqVOYFZkVjY7sEJAADhOE2VgYXNGwjLb9r+LY+xJqg78OqU
6Vgu8/eAu9eCzXih78YVzRe7eErRQ8u2o0dwBjh8cwOn0tOqgh8HkjsDM+Ya
5eee7JOmykxFQPc9GWZAXpaf6QvLaYWtDJBlW29hYW98G+KSS5zD50qUZd+D
JueXshWhRdc555PQG10CLpu+vFD/TA79LXf8xxcGbOH3rpIrf/mp5/R5uiBI
VifM7Q36ePcvbPfgBAAAHrZa9psWAR7g8zegspPvdGYtTYVxFQ2Gz4D3l8Gr
1wbGl9b+k+rz4AxPkmeATFtv3lg7H1oqsyu4XWPcMyAzvvkhpuToPRky8mTS
fLSSs6pIHeIZfrALumysOs1NJbon8yk1j9Gw4jAeydYOJaM9jATI/BNdSZPZ
GXcphfzxH09wcoXfaZmZ6nyNaXRWrvLvbR+cAADAxxar/abW0Bm6YU/4tVhI
fq9OGqtEvKYlHDJsBoKyzZwi2l0XsO1sk2aAuhc8NxzNyj8XXBUf9wzIDpkb
YY6cGIizXtU7PXBmP/M0vA3PVif24VP/B86MemX0co1Mjn9k+sGJ/X8YcaW8
Wb0gdMlg/1YyI/K5Rv6w/8SD+EpGEhP/sQcnW/id1Wp69sTcW7tb+UX74/cy
PGFv++AEAAB+wn0/qPEgw5xvKstWKPNrznUzFyyTG78W8f3wzNjuMrWF64YJ
HLmawd8kn4xvbuBkWrmRz2BBSH4Tz7AuI7dvLPbrd/gMeJyPLzbXndR0M4z2
eHHeQc3tlwHbGzdlBnzz1u8YpvNM5RfFzTeDTQnin4EE4H1773TX/amYU2TE
O/Xn851/SdUeo7EN3/eyLzdtl2ZwiUxbTp8KqneK/Uwc98/3PkqeveEmQD09
creaZfQHx73z7fcdsfr1JDL+YwtOuuSnWHvMp9V3CmWNeYbWk/f0WmN99N8B
wQkAAEJ8dBgPSi8eFnK99v7ymKnYW679bnA8DiMONuUeUNgcgJD8Zm8FvL+Q
TIrMAHf09wMNOWkHbrwJ2D8V/wwkBGrrfX14PpanAuKyXr3wY6pqb45Yhu+2
f1e/r/j42aYmxvJOhu+TzFmvGpJoLb4p+BVg+yHDy803Jw/F47RcuTQcS+lI
wuM/+uBkW9aud6VnpTi95Kza+490Dca2DrgjghMAsHMhs08vNBw/fXx/YdsP
7PWcbf2g/LJvdL22mafrpRA+1zBTytPzcXnceKyg+YHw/YJrXrPOhlZkNxJS
uJ2Mich+e2dH/thQe/J48Zdr/oG0+ctuZeHF0Y102VaeAeJ1Prl66YfxtRbk
3Of8Tm/7/PVtyew3AGD78NE12KFWNa4XtLvtd5oKio931Nd3DspQggIAANsN
v9Q81mR0LLP9ozl/D5/75eXytMxK0+TGy7zvHrUfa38knnDzuUev19VdD++N
Qr229ok0vFhn+e/M3jS/dAxIHZNla0/u4duOddUqe+03cd47Vvcnh3eGNq3m
sspk8eXFirQQt5OtOwO+GfNxpbKif5xLE7lt+iLFxn0w8gwAAAAAAICkQSZu
VFBDgFkqPjfczOYGNWWh2y3J4utnb0SrJjzOF2N82V1aC50pSf6tTpnq/Ooz
7XMXifBCDh7nkwWbUc90nypTKZV5NecY5oLFEbDYKe774ZnoP0ktlF2WpvSA
9tlLg5qsMJG/ZWeA9oU8XXeqrZvp1tbvzytrvz0W2B1vqzmfAAAAAADsdKgp
blp6wO7CXwca2wcipmqlElxWEUrwxsO19G+hbniOcInf0IZuHoexJtj3W3Ro
klyvvdPm+jRF2YamnRtobByYi2aQ4p+/5WcAAAAAAAAkDbacOEB8krmBE8d4
jTtigywNtmfWS1Sza+lfZYnB7vmXqbqaa+YYRHjXS8Ejzw3rqiX0fGQtswoN
9rXHD/+EtB+TM1289WcAAAAAAAAkDbeVyVNslBMv2w3NQdUOH9+aqnPj6vTh
eqzJPmqaktZmYvmZvmCXQrH3mOb47/gbDROv84f2qs4IhlRkcdRwss7wIrLN
CGuTlaEdXvu41THDkd7P6eKPE6bGot3KwNx4DGzxGQAAAAAAAMljxWGsVu5q
H1wi3ObBo6cHglPfHqf1v+xh2wmj4YPD1LC3yji+KkUI+uYsZ9QKhUJ50GAX
TPAS95tnrxfFPs7rfPGCt1W8x2E6pgpslMM28qZ2yp84ydp8OqjrBM1d74q3
jc6WmgEAAAAAALCpfPinqfnL/MrTXZqGOt1/xKe0BaCytmZPUbPh4ehsRLva
1dfGqn35iWo0zMlvrivE2sl9sJuai7+oPKPV1Dfo7r4KThcvj/WVKPjdDqNh
C80AAAAAAADYknjfPdLVNzRV5ktN24oTf89H+fAM645/lt+ikJ/7SzJz+17K
8UyylWYAAAAAAABsLXxzlq7TA85la8/etJPyGaFsCcjEzRqJinpuoD5tr2Zw
jrhf3dWdOlVftrfuHrYyAgAAAAAAufG5346/X/3FXJut1jzeXk1bFq3M6fU+
NeKwhd/Kmu/+/kOv7uqQc3G8v1JdfccRTxk4AAAAAAAAAnwc7y9VFulti1SK
R6xYTg3Iymh/640xaT4mbOG3MiMzp0x790Xkmm0AAAAAAABi54PdUEY7MC6/
uHii3y5D+XeqQRymw+ps5ulvjp/05Tn5zFP3J8/s2ylY+QEAAAAAgATgmx/+
urTs2Onalqujoh532xXajH53k2WWc0en5oQy9yQCAAAAAAAArOEb68tVtVrm
ff5/uqwXSouOnGo4ZxqX2O8dAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
ANhx/H/jjN12
    "], {{0, 122}, {981, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{631.3599999999977, Automatic},
  ImageSizeRaw->{981, 122},
  PlotRange->{{0, 981}, {0, 122}}]], "Text",
 CellChangeTimes->{3.6919077020388484`*^9, 3.691908689711606*^9}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnW9MU9ne75t73zwv+uL2JS9IuCFN+sLEEEJyIWYCLyBOSArRmMYZQ4pX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    "], {{0, 99}, {937, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{607.359999999999, Automatic},
  ImageSizeRaw->{937, 99},
  PlotRange->{{0, 937}, {0, 99}}]], "Text",
 CellChangeTimes->{3.69190770365701*^9, 3.691908692390874*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xrep", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Sigma]", "[", "__", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"xm", "[", "u_", "]"}], "\[Rule]", 
      RowBox[{"Xx", "[", 
       RowBox[{"u", "-", 
        RowBox[{"\[ImaginaryI]", "/", "2"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"xp", "[", "u_", "]"}], "\[Rule]", 
      RowBox[{"Xx", "[", 
       RowBox[{"u", "+", 
        RowBox[{"\[ImaginaryI]", "/", "2"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "u_", "]"}], "\[Rule]", 
      RowBox[{"Xx", "[", "u", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.691881394710388*^9, 3.691881401560398*^9}, {
   3.6918987478862653`*^9, 3.691898752543453*^9}, 3.6919028810703945`*^9, {
   3.702159056234486*^9, 
   3.702159062131886*^9}},ExpressionUUID->"db7a956c-b67a-4ad3-b27f-\
5a3c73d0d942"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Eip", "[", "u_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"xp", "[", "u", "]"}], 
     RowBox[{"xm", "[", "u", "]"}]], "/.", " ", "Xrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wingbridge", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"xm", "[", "u", "]"}], "-", 
      RowBox[{"x", "[", "v", "]"}]}], 
     RowBox[{
      RowBox[{"xp", "[", "u", "]"}], "-", 
      RowBox[{"x", "[", "v", "]"}]}]], "/.", "Xrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hDD", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"xm", "[", "u", "]"}], "-", 
       RowBox[{"xm", "[", "v", "]"}]}], 
      RowBox[{
       RowBox[{"xm", "[", "u", "]"}], "-", 
       RowBox[{"xp", "[", "v", "]"}]}]], 
     FractionBox[
      RowBox[{"1", "-", 
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{
         RowBox[{"xm", "[", "u", "]"}], 
         RowBox[{"xp", "[", "v", "]"}]}]]}], 
      RowBox[{"1", "-", 
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{
         RowBox[{"xp", "[", "u", "]"}], 
         RowBox[{"xp", "[", "v", "]"}]}]]}]], 
     FractionBox["1", 
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"u", ",", "v"}], "]"}]]}], "/.", "Xrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalS]DD", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"xp", "[", "u", "]"}], "-", 
       RowBox[{"xm", "[", "v", "]"}]}], 
      RowBox[{
       RowBox[{"xm", "[", "u", "]"}], "-", 
       RowBox[{"xp", "[", "v", "]"}]}]], 
     FractionBox[
      RowBox[{"1", "-", 
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{
         RowBox[{"xm", "[", "u", "]"}], 
         RowBox[{"xp", "[", "v", "]"}]}]]}], 
      RowBox[{"1", "-", 
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{
         RowBox[{"xp", "[", "u", "]"}], 
         RowBox[{"xm", "[", "v", "]"}]}]]}]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"u", ",", "v"}], "]"}], "2"]]}], "/.", "Xrep"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.690746630948145*^9, 3.6907466710210676`*^9}, {
   3.690758115229806*^9, 3.690758118534872*^9}, {3.690759080656603*^9, 
   3.690759083966669*^9}, {3.6908196376190577`*^9, 3.6908196526093655`*^9}, 
   3.6908197658381805`*^9, {3.691866942655509*^9, 3.6918669709672117`*^9}, {
   3.691880820294319*^9, 3.691880838834345*^9}, {3.6918823071565857`*^9, 
   3.6918823763768005`*^9}, {3.6918824231722784`*^9, 
   3.6918824380348043`*^9}, {3.6918827179333754`*^9, 
   3.6918827234458847`*^9}, {3.691887467053382*^9, 3.6918874762643967`*^9}, {
   3.691895113090855*^9, 3.691895113682796*^9}, {3.6918951635948043`*^9, 
   3.6918951782053432`*^9}, {3.691895214714904*^9, 3.691895231202129*^9}, 
   3.691902112090802*^9, {3.6919028932626405`*^9, 3.6919029232102585`*^9}, {
   3.6919073873633842`*^9, 
   3.691907388178466*^9}},ExpressionUUID->"1449c5dd-17be-4358-bc2d-\
7fa88cebc269"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]", "[", "bridge_", "]"}], "[", 
   RowBox[{"us_", ",", "vs_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", "[", "bridge", "]"}], "[", 
    RowBox[{"us", ",", "vs"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Product]", "upairs", 
       RowBox[{"Subsets", "[", 
        RowBox[{"us", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]], 
      RowBox[{"hDD", "@@", "upairs"}]}], ")"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", "\[Alpha]", 
      RowBox[{"Subsets", "[", "us", "]"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"Length", "@", 
        RowBox[{"Complement", "[", 
         RowBox[{"us", ",", "\[Alpha]"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Product]", "\[ScriptU]", 
         RowBox[{"Complement", "[", 
          RowBox[{"us", ",", "\[Alpha]"}], "]"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Eip", "[", "\[ScriptU]", "]"}], "bridge"], 
         RowBox[{
          UnderoverscriptBox["\[Product]", "\[ScriptV]", "vs"], 
          RowBox[{"wingbridge", "[", 
           RowBox[{"\[ScriptU]", ",", "\[ScriptV]"}], "]"}]}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Product]", "\[ScriptU]1", "\[Alpha]"], 
        RowBox[{
         UnderoverscriptBox["\[Product]", "\[ScriptU]2", 
          RowBox[{"Complement", "[", 
           RowBox[{"us", ",", "\[Alpha]"}], "]"}]], 
         FractionBox["1", 
          RowBox[{"hDD", "[", 
           RowBox[{"\[ScriptU]1", ",", "\[ScriptU]2"}], "]"}]]}]}], 
       ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6918823217691336`*^9, 3.6918823229941397`*^9}, {
   3.6918824612323446`*^9, 3.691882461917346*^9}, {3.6918825607309895`*^9, 
   3.6918826157336407`*^9}, {3.6918827264858894`*^9, 3.691882803408514*^9}, {
   3.6918828385660734`*^9, 3.691882844191083*^9}, {3.691882920221285*^9, 
   3.691883033784096*^9}, {3.69188306852417*^9, 3.6918830960042305`*^9}, {
   3.691883153959406*^9, 3.69188318087948*^9}, {3.6918832901673*^9, 
   3.691883302084821*^9}, {3.691883332504881*^9, 3.6918833345873847`*^9}, {
   3.691883422147545*^9, 3.6918835225877533`*^9}, {3.691883560587371*^9, 
   3.691883562204873*^9}, {3.691889968595959*^9, 3.691889978076907*^9}, {
   3.6918900277058697`*^9, 3.6918900736604643`*^9}, {3.691897161214668*^9, 
   3.6918971649497075`*^9}, {3.6918977573675504`*^9, 3.6918977588005652`*^9}, 
   3.691902918390162*^9, {3.691907391572805*^9, 
   3.691907392182866*^9}},ExpressionUUID->"4ea0bf5b-3e08-4244-aa40-\
10e5c11b217f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "3. Structure constant square: Hexagon conjecture at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalO]", "(", 
    SuperscriptBox["g", "2"], ")"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6918976281911564`*^9, 3.691897662288527*^9}, {
  3.693177814001442*^9, 3.693177816407448*^9}}],

Cell[TextData[{
 "Square of the normalized structure constant ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    "\[EmptySmallCircle]\[EmptySmallCircle]\[FilledSmallCircle]"], 
   TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.691908556426279*^9, 3.6919086044990854`*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3Q1cTHn7P/Az/UO9DP1aNyu3VNtG22Y9xFJyq2VDllhil1jPoQ2JlccW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    "], {{0, 100}, {955, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{637.199999999998, Automatic},
  ImageSizeRaw->{955, 100},
  PlotRange->{{0, 955}, {0, 100}}]], "Text",
 CellChangeTimes->{3.691908682872922*^9}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "XchangeO4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"XchangeO4", ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{
        RowBox[{"Xx", "[", "uu_", "]"}], "\[RuleDelayed]", 
        RowBox[{"f", "@", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"X", "[", "uu", "]"}], "+", 
            SuperscriptBox[
             RowBox[{"O", "[", "g", "]"}], "4"]}], ",", 
           RowBox[{"Element", "[", 
            RowBox[{"g", ",", "Reals"}], "]"}]}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "n_", "]"}], "[", "Xx", "]"}], "[", "uu_",
         "]"}], "\[RuleDelayed]", 
       RowBox[{"f", "@", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "n", "]"}], "[", "X", "]"}], "[", 
            "uu", "]"}], "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "g", "]"}], "4"]}], ",", 
          RowBox[{"Element", "[", 
           RowBox[{"g", ",", "Reals"}], "]"}]}], "]"}]}]}]}], "/.", 
     RowBox[{"f", "\[Rule]", "Identity"}]}], ")"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.702159242347837*^9, 3.7021593054150543`*^9}, {
  3.702159649419479*^9, 3.702159659744196*^9}, {3.702160118389909*^9, 
  3.7021601675159407`*^9}, {3.702160277502099*^9, 3.702160294868704*^9}, {
  3.702160437707487*^9, 3.702160438661139*^9}, {3.702160828509458*^9, 
  3.702160831606835*^9}, {3.7021609042643948`*^9, 3.702160909306262*^9}, {
  3.702161051219412*^9, 3.702161064485508*^9}, {3.702161169278261*^9, 
  3.7021611734006968`*^9}, {3.702161262045835*^9, 3.702161268725601*^9}, {
  3.70216130904249*^9, 3.702161312041119*^9}, {3.702161386788431*^9, 
  3.702161391521989*^9}, {3.702161498358119*^9, 3.702161505145911*^9}, {
  3.702161564162795*^9, 3.702161583849101*^9}, {3.702162148108185*^9, 
  3.702162151611849*^9}},ExpressionUUID->"af19a240-7d1e-4cb1-972a-\
cc9abc348d40"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "C123square", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C123square", "[", "bridge_", "]"}], "[", 
   RowBox[{"L_", ",", "roots_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"C123square", "[", "bridge", "]"}], "[", 
    RowBox[{"L", ",", "roots"}], "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"K", "=", 
        RowBox[{"Length", "@", 
         RowBox[{"Cases", "[", 
          RowBox[{"roots", ",", 
           RowBox[{"u", "[", "_", "]"}], ",", "\[Infinity]"}], "]"}]}]}], ",", 
       RowBox[{"Kwing", "=", 
        RowBox[{"Length", "@", 
         RowBox[{"Cases", "[", 
          RowBox[{"roots", ",", 
           RowBox[{"v", "[", "_", "]"}], ",", "\[Infinity]"}], "]"}]}]}], ",",
        "GaudinNorm", ",", "GwingNorm", ",", "Sproduct", ",", "measure", ",", 
       "mathcalA", ",", "c123square"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"GaudinNorm", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Gaudin", "[", 
           RowBox[{"L", ",", 
            RowBox[{"{", 
             RowBox[{"Kwing", ",", "K", ",", "Kwing"}], "}"}]}], "]"}], "/.", 
          "roots"}], "//", "XchangeO4"}], "//", "Det"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"GwingNorm", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Gwing", "[", 
           RowBox[{"L", ",", 
            RowBox[{"{", 
             RowBox[{"Kwing", ",", "K", ",", "Kwing"}], "}"}]}], "]"}], "/.", 
          "roots"}], "//", "XchangeO4"}], "//", "Det"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Sproduct", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"m", "=", "1"}], "K"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"n", "=", 
             RowBox[{"m", "+", "1"}]}], "K"], 
           RowBox[{"\[ScriptCapitalS]DD", "[", 
            RowBox[{
             RowBox[{"u", "[", "m", "]"}], ",", 
             RowBox[{"u", "[", "n", "]"}]}], "]"}]}]}], "/.", "roots"}], "//",
         "XchangeO4"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"measure", "=", 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"k", "=", "1"}], "K"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox["g", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"u", "[", "k", "]"}], "2"], "+", 
                FractionBox["1", "4"]}], ")"}], "2"]]}], "/.", "roots"}], "//",
           "XchangeO4"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mathcalA", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalA]", "[", "bridge", "]"}], "[", 
          RowBox[{
           RowBox[{"u", "/@", 
            RowBox[{"Range", "[", "K", "]"}]}], ",", 
           RowBox[{"v", "/@", 
            RowBox[{"Range", "[", "Kwing", "]"}]}]}], "]"}], "/.", "roots"}], 
        "//", "XchangeO4"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c123square", "=", 
       RowBox[{"L", "*", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           SuperscriptBox["GwingNorm", "2"], "*", "measure", "*", 
           SuperscriptBox["mathcalA", "2"]}]}], 
         RowBox[{"GaudinNorm", "*", "Sproduct"}]]}]}]}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6918955321250534`*^9, 3.6918957101485615`*^9}, {
   3.6918967548600473`*^9, 3.69189688097558*^9}, {3.6918969342871804`*^9, 
   3.6918971548946047`*^9}, {3.6918972054241858`*^9, 
   3.6918973351757097`*^9}, {3.6918974711384172`*^9, 3.691897509062831*^9}, {
   3.691897690271823*^9, 3.6918976915078363`*^9}, {3.691897793040949*^9, 
   3.6918978496626663`*^9}, {3.691898149478788*^9, 3.691898157167871*^9}, {
   3.6918999162910285`*^9, 3.691899947490364*^9}, 3.691902928587367*^9, {
   3.6919074007457223`*^9, 3.6919074014747953`*^9}, {3.6919084207657137`*^9, 
   3.691908465519189*^9}, {3.7021572919806433`*^9, 3.7021573032338953`*^9}, {
   3.70215815498772*^9, 3.702158174031312*^9}, {3.702159137502327*^9, 
   3.7021591842964907`*^9}, {3.702160302757206*^9, 3.702160317033886*^9}, {
   3.7021621549256573`*^9, 3.702162167306456*^9}, {3.7021622187113028`*^9, 
   3.7021622482742233`*^9}},ExpressionUUID->"0fcb65be-7715-47bf-98aa-\
0a35c660d38c"],

Cell["Anomalous dimension at one loop:", "Text",
 CellChangeTimes->{{3.691908533790015*^9, 3.691908553026939*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]1", "[", "roots_List", "]"}], ":=", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", "\[ScriptU]", 
     RowBox[{"Cases", "[", 
      RowBox[{"roots", ",", 
       RowBox[{"u", "[", "_", "]"}], ",", "\[Infinity]"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["g", "2"]}], 
       RowBox[{
        SuperscriptBox["\[ScriptU]", "2"], "+", 
        FractionBox["1", "4"]}]], "/.", "roots"}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "g", "]"}], "4"]}]}]], "Input",
 CellChangeTimes->{{3.6919011065913815`*^9, 3.691901147487836*^9}, {
   3.691901192019329*^9, 3.6919011927593365`*^9}, {3.6919012540808773`*^9, 
   3.6919012857612305`*^9}, {3.691901869467101*^9, 3.6919019001464396`*^9}, {
   3.6919019363398376`*^9, 3.6919019370168447`*^9}, {3.691902010593631*^9, 
   3.6919020265768356`*^9}, {3.6919020733423553`*^9, 3.6919020794684377`*^9}, 
   3.691902932731454*^9, {3.691907405175165*^9, 3.6919074059472427`*^9}, 
   3.6919085162392607`*^9, {3.702156632220265*^9, 3.702156665540876*^9}, {
   3.7021572673622713`*^9, 
   3.702157284939005*^9}},ExpressionUUID->"5e0f3923-100c-4a6f-a0d8-\
532036c5d5ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"roots", "=", 
      RowBox[{
      "g2Roots662", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     ",", 
     RowBox[{"K", "=", "6"}], ",", 
     RowBox[{"Kwing", "=", "2"}], ",", 
     RowBox[{"L", "=", "6"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Gwing", "[", 
       RowBox[{"L", ",", 
        RowBox[{"{", 
         RowBox[{"Kwing", ",", "K", ",", "Kwing"}], "}"}]}], "]"}], "/.", 
      "roots"}], "//", "XchangeO4"}], "//", "Det"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7021574341046743`*^9, 3.702157439799362*^9}, {
   3.702157476288125*^9, 3.702157572332184*^9}, {3.702157604441465*^9, 
   3.702157616555125*^9}, 3.702157735643621*^9, {3.702157770400077*^9, 
   3.702157827018252*^9}, {3.7021582082499533`*^9, 3.702158260421023*^9}, {
   3.702159355332066*^9, 3.702159360070278*^9}, {3.7021596971792593`*^9, 
   3.702159710363512*^9}, {3.702159779127165*^9, 3.7021597810078287`*^9}, {
   3.7021603750710773`*^9, 3.702160402618388*^9}, {3.702160481608025*^9, 
   3.702160506542467*^9}, {3.7021606158435783`*^9, 3.702160662796399*^9}, {
   3.702160769376684*^9, 3.702160785777864*^9}, 3.702160847419242*^9, {
   3.702161133417183*^9, 3.702161136341028*^9}, {3.702161360265401*^9, 
   3.7021614110989227`*^9}, {3.702161450630166*^9, 3.702161458150691*^9}, {
   3.7021615157067413`*^9, 3.7021615450353003`*^9}, 3.7021615927716007`*^9, {
   3.702162175622826*^9, 
   3.7021621807948112`*^9}},ExpressionUUID->"83b8c30d-90a2-4b7c-ab61-\
f2fc0df37769"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "41.8487453950314808122733417046695436430074996005606384307974472009399572\
46459133049489287963451894267722902229895547366850136108710748053`115.\
78687281237627", "+", 
     RowBox[{"0``114.46694176753115", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "105.09962826422164032682610645237930467298413733483604173055967876135608\
3545427847422959945653574435295982762828917031693200424831896058635`111.\
25227990108283", "+", 
      RowBox[{"0``109.23135202114233", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["g", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "4"],
    SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
    Complex[
    41.84874539503148081227334170466954364300749960056063843079744720093995724\
6459133049489287963451894267722902229895547366850136108710748053`115.\
78687281237627, 0``114.46694176753115], 0, 
    Complex[-105.\
099628264221640326826106452379304672984137334836041730559678761356083545427847\
422959945653574435295982762828917031693200424831896058635`111.25227990108283, 
     0``109.23135202114233]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.702157504375992*^9, {3.702157534392964*^9, 3.702157572593753*^9}, {
   3.70215760522143*^9, 3.702157617076654*^9}, 3.702157736078124*^9, {
   3.702157771150688*^9, 3.7021578277585373`*^9}, 3.702158213490573*^9, {
   3.7021582471632633`*^9, 3.7021582692096577`*^9}, 3.7021593607448063`*^9, {
   3.7021596757674847`*^9, 3.7021597110896263`*^9}, {3.70215976638269*^9, 
   3.7021597815395*^9}, 3.702160173770445*^9, {3.702160324443965*^9, 
   3.7021603286625032`*^9}, {3.7021603608670588`*^9, 3.702160402927964*^9}, {
   3.7021604631579*^9, 3.7021604962028103`*^9}, {3.7021606168282957`*^9, 
   3.702160663169489*^9}, {3.702160756413101*^9, 3.7021607811108418`*^9}, {
   3.702160843420517*^9, 3.702160847749734*^9}, 3.7021611366185627`*^9, 
   3.702161177436117*^9, {3.702161272642474*^9, 3.702161285035981*^9}, {
   3.7021613690319443`*^9, 3.70216141132544*^9}, {3.7021614584709873`*^9, 
   3.702161461594433*^9}, {3.7021615085028067`*^9, 3.7021615453446007`*^9}, {
   3.702161589550242*^9, 3.702161595404368*^9}, 3.70216163343438*^9, {
   3.702162176897978*^9, 3.702162181339513*^9}, 3.70216229749753*^9, 
   3.7021650122219057`*^9, 
   3.757095023973091*^9},ExpressionUUID->"fe9d255c-a338-4b33-8cf6-\
3b349481e538"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "4. Sum of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["C", 
      "\[EmptySmallCircle]\[EmptySmallCircle]\[FilledSmallCircle]"], ")"}], 
    "2"], TraditionalForm]]],
 " = Sum of Bethe sols in Hexagon Conjecture"
}], "Section",
 CellChangeTimes->{{3.691899084052327*^9, 3.6918992174541597`*^9}, {
  3.6919038983967695`*^9, 3.6919039069818597`*^9}, {3.6931778216774607`*^9, 
  3.693177822027461*^9}}],

Cell[TextData[{
 "It takes approx. two minutes to evaluate the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    "\[EmptySmallCircle]\[EmptySmallCircle]\[FilledSmallCircle]"], 
   TraditionalForm]]],
 " of the 20 Bethe solutions"
}], "Text",
 CellChangeTimes->{{3.691907117514402*^9, 3.6919071446781178`*^9}, {
   3.6919072575664053`*^9, 3.6919072936610146`*^9}, 3.6919092238121934`*^9, {
   3.691941710733817*^9, 3.691941712366853*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Dynamic", "[", "primary", "]"}], ",", 
   RowBox[{"Dynamic", "[", "time", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.691898196033288*^9, 3.6918982081034107`*^9}, {
  3.6918982922103386`*^9, 
  3.69189829526637*^9}},ExpressionUUID->"042a574d-3df3-41bf-88b7-\
7c109a8315b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   DynamicBox[ToBoxes[$CellContext`primary, StandardForm],
    ImageSizeCache->{68., {4., 12.}}], ",", 
   DynamicBox[ToBoxes[$CellContext`time, StandardForm],
    ImageSizeCache->{39., {1., 12.}}]}], "}"}]], "Output",
 CellChangeTimes->{3.6918983961784544`*^9, 3.6918993903587365`*^9, 
  3.6918998531370664`*^9, 3.6919030400337243`*^9, 3.691906396541289*^9, 
  3.6919066381165333`*^9, 3.691907311185767*^9, 3.691909580111267*^9, 
  3.691931620585882*^9, 3.702155738079755*^9, 3.70215590729987*^9, 
  3.702156161475629*^9, 3.702157314476267*^9, 3.702159676084392*^9, 
  3.702159768332663*^9, 3.7021603611957283`*^9, 3.702161633553005*^9, 
  3.702162297651185*^9, 3.7021650123891973`*^9, 
  3.757095027206852*^9},ExpressionUUID->"752d581c-58ca-4d57-8347-\
74480fb7b22f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"timing", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"time", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"C123square", "[", "3", "]"}], "[", 
         RowBox[{"6", ",", 
          RowBox[{
          "g2Roots662", "\[LeftDoubleBracket]", "primary", 
           "\[RightDoubleBracket]"}]}], "]"}], "//", "Timing"}], "//", 
       "First"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"primary", ",", 
       RowBox[{"Length", "[", "g2Roots662", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "time", "]"}]}], "Input",
 CellChangeTimes->{{3.691898252286892*^9, 3.691898323369671*^9}, {
  3.6918983607230663`*^9, 3.6918983840623245`*^9}, {3.6918986114671855`*^9, 
  3.691898612857241*^9}, {3.6918998354368668`*^9, 3.6918998502370276`*^9}, {
  3.6919022990034585`*^9, 
  3.6919023054619107`*^9}},ExpressionUUID->"af90b86d-43e3-4345-8cce-\
8b1c49249b82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"timing", "//", "Total"}]], "Input",
 CellChangeTimes->{{3.691899773780201*^9, 3.6918997790822563`*^9}, {
  3.6918998410119286`*^9, 
  3.691899841621935*^9}},ExpressionUUID->"a501edb2-97ff-456a-be5c-\
a4e073f1067c"],

Cell[BoxData["118.35181299999999`"], "Output",
 CellChangeTimes->{3.691899802470522*^9, 3.691899847607995*^9, 
  3.6919032569360113`*^9, 3.6919064071786795`*^9, 3.6919068701756706`*^9, 
  3.6919075227819242`*^9, 3.6919097879917746`*^9, 3.691931693557138*^9, 
  3.70216174969946*^9, 3.702162418015723*^9, 3.7021651416751223`*^9, 
  3.75709517668235*^9},ExpressionUUID->"b90197ef-db65-4739-873e-461f3e008382"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[DoubleStruckCapitalP]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", "6"}], ",", 
    RowBox[{"s", "=", "2"}]}], 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"n", "=", "2"}], ",", 
     RowBox[{"m", "=", "0"}]}], "]"}]], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", "BetheSol", "g2Roots662"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"C123square", "[", "3", "]"}], "[", 
      RowBox[{"6", ",", "BetheSol"}], "]"}], "+", 
     RowBox[{"y", "*", 
      RowBox[{"\[Gamma]1", "[", "BetheSol", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"C123square", "[", "3", "]"}], "[", 
         RowBox[{"6", ",", "BetheSol"}], "]"}], "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "g", "]"}], "2"]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6918987762804165`*^9, 3.6918987794155426`*^9}, {
   3.691898882595723*^9, 3.691898959472744*^9}, 3.6918998922986183`*^9, {
   3.6919003216394672`*^9, 3.691900333907607*^9}, {3.691900579549532*^9, 
   3.691900601693763*^9}, {3.6919006388051615`*^9, 3.6919006420902014`*^9}, {
   3.69190088475193*^9, 3.691900890167986*^9}, {3.6919013346128917`*^9, 
   3.6919013744613304`*^9}, {3.6919016149023223`*^9, 
   3.6919016287084637`*^9}, {3.691901820854576*^9, 3.691901858628981*^9}, {
   3.691902214640521*^9, 3.691902230022603*^9}, {3.691902345244712*^9, 
   3.691902354623369*^9}, {3.6919032915143814`*^9, 
   3.6919032942784104`*^9}},ExpressionUUID->"17adaed2-22e0-44c8-bd5a-\
85a77fe2da4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "0.19480519480519480519480519480519480519480519480519480519480519480519480\
5194805194805194805194805194805194805193873047389709232710368374`105.\
3154438805842", "+", 
     RowBox[{"0``106.24744658679172", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "-", "1.81175390266299357208448117539026629935720844811753902662993572\
08448117539026629935720844811753902660849274816378124`95.80662569359967"}], 
        "+", 
        RowBox[{"0``95.54852647759508", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "1.8181818181818181818181818181818181818181818181818181818181818181818\
18181818181818181818181818181818181818181811667`105.33837254564396", "+", 
         RowBox[{"0``105.28714649132574", " ", "\[ImaginaryI]"}]}], ")"}], 
       " ", "y"}]}], ")"}], " ", 
    SuperscriptBox["g", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "4"],
    SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
    Complex[
    0.194805194805194805194805194805194805194805194805194805194805194805194805\
194805194805194805194805194805194805193873047389709232710368374`105.\
3154438805842, 0``106.24744658679172], 0, 
    Complex[-1.\
811753902662993572084481175390266299357208448117539026629935720844811753902662\
9935720844811753902660849274816378124`95.80662569359967, 
      0``95.54852647759508] + 
    Complex[1.\
818181818181818181818181818181818181818181818181818181818181818181818181818181\
818181818181818181818181818181811667`105.33837254564396, 
       0``105.28714649132574] $CellContext`y}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.69189979175239*^9, 3.6918998925086203`*^9, {3.6919005806195426`*^9, 
   3.6919006021637673`*^9}, 3.69190064297021*^9, 3.6919013939355416`*^9, 
   3.691903256956012*^9, 3.691903295048418*^9, 3.6919064072906857`*^9, 
   3.6919068703666897`*^9, 3.691907522968943*^9, 3.69190978822177*^9, 
   3.6919316936150618`*^9, 3.702161749781816*^9, 3.702162418099697*^9, 
   3.702165141763435*^9, 
   3.757095178077045*^9},ExpressionUUID->"56c19138-beb3-4a77-a848-\
017bd00cb1ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rationalize", "[", 
  SubsuperscriptBox["\[DoubleStruckCapitalP]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", "6"}], ",", 
    RowBox[{"s", "=", "2"}]}], 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"n", "=", "2"}], ",", 
     RowBox[{"m", "=", "0"}]}], "]"}]], "]"}]], "Input",
 CellChangeTimes->{{3.6919016257614336`*^9, 3.691901625981436*^9}, {
  3.6919115531019497`*^9, 
  3.69191158304837*^9}},ExpressionUUID->"cd86bf7d-c774-4b87-aa90-\
c61bd5abbe17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["15", "77"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1973", "1089"]}], "+", 
      FractionBox[
       RowBox[{"20", " ", "y"}], "11"]}], ")"}], " ", 
    SuperscriptBox["g", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "4"],
    SeriesData[$CellContext`g, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
    Rational[15, 77], 0, Rational[-1973, 1089] + 
    Rational[20, 11] $CellContext`y}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.69189979175239*^9, 3.6918998925086203`*^9, {3.6919005806195426`*^9, 
   3.6919006021637673`*^9}, 3.69190064297021*^9, 3.691901393945542*^9, 
   3.691903256976012*^9, 3.691903297601462*^9, 3.6919064073206863`*^9, 
   3.691906870410694*^9, 3.6919075230019464`*^9, 3.691909788251769*^9, {
   3.6919115500289183`*^9, 3.691911583438374*^9}, 3.691931693645462*^9, 
   3.702161749862*^9, 3.7021624181612473`*^9, 3.702165141849741*^9, 
   3.757095180135507*^9},ExpressionUUID->"ec6d793e-ac31-40b6-8e04-\
c72f52fe87bc"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvV9MVFna/1vnnJtzUReHSy9MPCEkXJgYY0wOxryBC4yGBIyGEG1TKUx7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    "], {{0, 416}, {883, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{585.1999999999971, Automatic},
  ImageSizeRaw->{883, 416},
  PlotRange->{{0, 883}, {0, 416}}]], "Text",
 CellChangeTimes->{3.6919010322445836`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 950},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.25,
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 18, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 37419, 619, 109, "Text", "ExpressionUUID" -> \
"cab31d36-3521-411e-8623-ba1468059dd2"],
Cell[CellGroupData[{
Cell[38002, 643, 542, 13, 116, "Title", "ExpressionUUID" -> \
"3b53cd22-0eee-409a-890f-536b3792f288"],
Cell[38547, 658, 145458, 2389, 616, "Text", "ExpressionUUID" -> \
"a0111b90-5a04-4b6d-9dcd-f0183b165f54"],
Cell[CellGroupData[{
Cell[184030, 3051, 153, 3, 81, "Section", "ExpressionUUID" -> \
"ab390ba0-5794-466c-bf7a-3bfb488cccab"],
Cell[184186, 3056, 179, 4, 62, "Input", "ExpressionUUID" -> \
"d809c8a8-920b-471c-ad6a-fbd08fbf2f08"],
Cell[184368, 3062, 3003, 68, 566, "Input", "ExpressionUUID" -> \
"c0f7d32f-22b3-4576-b97e-4c71b8acafbd"]
}, Closed]],
Cell[CellGroupData[{
Cell[187408, 3135, 416, 10, 66, "Section", "ExpressionUUID" -> \
"b7703c3a-392f-4b65-b2e1-6491ad2b8c0d"],
Cell[CellGroupData[{
Cell[187849, 3149, 692, 19, 62, "Input", "ExpressionUUID" -> \
"0523f984-96ab-4b94-883c-a8decdc9e574"],
Cell[188544, 3170, 141584, 3698, 70, "Output", "ExpressionUUID" -> \
"c1e25e49-3e14-45c8-912f-96cfa1eeb7c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330165, 6873, 309, 6, 103, "Input", "ExpressionUUID" -> \
"ea228fe5-3ec0-4b66-b7b7-ec66f6c244da"],
Cell[330477, 6881, 530, 8, 70, "Output", "ExpressionUUID" -> \
"1e88551e-859e-48b6-9b99-8cdc4814e970"],
Cell[331010, 6891, 510, 7, 70, "Output", "ExpressionUUID" -> \
"432c39b4-b8bc-46aa-98af-23ae89f6bf97"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[331569, 6904, 177, 2, 62, "Section", "ExpressionUUID" -> \
"f74a1b6f-d149-4642-9db8-a44d9aa98d8f"],
Cell[CellGroupData[{
Cell[331771, 6910, 201, 3, 83, "Subsection", "ExpressionUUID" -> \
"627a7241-7afe-4494-8daf-a1e7fe47f60d"],
Cell[331975, 6915, 333, 11, 87, "Text", "ExpressionUUID" -> \
"aa7a70f0-fae5-426a-952b-c1bb77c89c92"],
Cell[332311, 6928, 608, 17, 100, "Input", "ExpressionUUID" -> \
"7114aaf6-fdd6-4054-865c-5253661f9995"],
Cell[CellGroupData[{
Cell[332944, 6949, 351, 11, 102, "Input", "ExpressionUUID" -> \
"644bd434-99fb-4967-b356-a15aed1262dd"],
Cell[333298, 6962, 501, 8, 70, "Output", "ExpressionUUID" -> \
"c3c22d73-d038-45e0-bf52-3ce8c0d1b1e0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[333848, 6976, 207, 3, 66, "Subsection", "ExpressionUUID" -> \
"b3491c37-3e0e-4ade-a7f7-bc1230a7dadc"],
Cell[334058, 6981, 110032, 1809, 890, "Text", "ExpressionUUID" -> \
"b6e06840-4204-4243-8f62-fba6472e4ba6"],
Cell[444093, 8792, 17175, 346, 696, "Input", "ExpressionUUID" -> \
"1be0ac30-8ee9-4e89-8d2b-5033df4bdefe"],
Cell[461271, 9140, 1013, 24, 103, "Input", "ExpressionUUID" -> \
"fb6356be-3fa7-4a32-88bb-27f7dfb3d1cd"]
}, Closed]],
Cell[CellGroupData[{
Cell[462321, 9169, 420, 5, 66, "Subsection", "ExpressionUUID" -> \
"a8b875ba-b40d-4de4-bedb-4fb8d44a5e27"],
Cell[462744, 9176, 18093, 301, 181, "Text", "ExpressionUUID" -> \
"2fa17ca9-6e76-4329-ae2f-cd630d647ed9"],
Cell[480840, 9479, 16126, 269, 152, "Text", "ExpressionUUID" -> \
"3fdfda63-72c1-4b74-aedc-3bfc7bd9d82c"],
Cell[496969, 9750, 903, 24, 62, "Input", "ExpressionUUID" -> \
"db7a956c-b67a-4ad3-b27f-5a3c73d0d942"],
Cell[497875, 9776, 3270, 96, 476, "Input", "ExpressionUUID" -> \
"1449c5dd-17be-4358-bc2d-7fa88cebc269"],
Cell[501148, 9874, 2705, 63, 170, "Input", "ExpressionUUID" -> \
"4ea0bf5b-3e08-4244-aa40-10e5c11b217f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[503902, 9943, 324, 8, 66, "Section", "ExpressionUUID" -> \
"dba6a078-156e-4831-86cd-d5c1cc5aa07e"],
Cell[504229, 9953, 290, 9, 58, "Text", "ExpressionUUID" -> \
"e1eda940-4b7b-40e1-b5ad-0f4755b68e62"],
Cell[504522, 9964, 16815, 280, 157, "Text", "ExpressionUUID" -> \
"ad5c525f-a505-4d3b-b63c-8b6bb048f2c7"],
Cell[521340, 10246, 2077, 48, 193, "Input", "ExpressionUUID" -> \
"af19a240-7d1e-4cb1-972a-cc9abc348d40"],
Cell[523420, 10296, 4561, 112, 625, "Input", "ExpressionUUID" -> \
"0fcb65be-7715-47bf-98aa-0a35c660d38c"],
Cell[527984, 10410, 114, 1, 58, "Text", "ExpressionUUID" -> \
"7a4c7ed6-8186-40de-99ba-88ce546647d3"],
Cell[528101, 10413, 1232, 28, 122, "Input", "ExpressionUUID" -> \
"5e0f3923-100c-4a6f-a0d8-532036c5d5ba"],
Cell[CellGroupData[{
Cell[529358, 10445, 1617, 34, 103, "Input", "ExpressionUUID" -> \
"83b8c30d-90a2-4b7c-ab61-f2fc0df37769"],
Cell[530978, 10481, 2548, 50, 70, "Output", "ExpressionUUID" -> \
"fe9d255c-a338-4b33-8cf6-3b349481e538"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[533575, 10537, 459, 13, 62, "Section", "ExpressionUUID" -> \
"4e1f4cf4-b1bf-444e-997f-6338884908c8"],
Cell[534037, 10552, 444, 11, 38, "Text", "ExpressionUUID" -> \
"e37ea47d-4c7a-44ee-a040-3aaae980069b"],
Cell[CellGroupData[{
Cell[534506, 10567, 329, 8, 40, "Input", "ExpressionUUID" -> \
"042a574d-3df3-41bf-88b7-7c109a8315b4"],
Cell[534838, 10577, 809, 15, 40, "Output", "ExpressionUUID" -> \
"752d581c-58ca-4d57-8347-74480fb7b22f"]
}, Open  ]],
Cell[535662, 10595, 960, 25, 67, "Input", "ExpressionUUID" -> \
"af90b86d-43e3-4345-8cce-8b1c49249b82"],
Cell[CellGroupData[{
Cell[536647, 10624, 238, 5, 40, "Input", "ExpressionUUID" -> \
"a501edb2-97ff-456a-be5c-a4e073f1067c"],
Cell[536888, 10631, 407, 5, 40, "Output", "ExpressionUUID" -> \
"b90197ef-db65-4739-873e-461f3e008382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[537332, 10641, 1539, 36, 73, "Input", "ExpressionUUID" -> \
"17adaed2-22e0-44c8-bd5a-85a77fe2da4f"],
Cell[538874, 10679, 2341, 54, 102, "Output", "ExpressionUUID" -> \
"56c19138-beb3-4a77-a848-017bd00cb1ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[541252, 10738, 476, 13, 50, "Input", "ExpressionUUID" -> \
"cd86bf7d-c774-4b87-aa90-c61bd5abbe17"],
Cell[541731, 10753, 1151, 29, 58, "Output", "ExpressionUUID" -> \
"ec6d793e-ac31-40b6-8e04-c72f52fe87bc"]
}, Open  ]],
Cell[542897, 10785, 81462, 1340, 363, "Text", "ExpressionUUID" -> \
"85db4c70-f00f-4583-82b7-70531ccf4949"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/g2Roots662w100.txt <==
{{v[1] -> SeriesData[g, 0, {-0.6287582011608070409969096496013154464033798773\
40872649842958058742053559811000347528984381540962421471742977079995597710658\
354131760619`120.*I, 0, -1.38474458889594484881572983916321439080064574267540\
16932037845206893307532363221333239729623745680597637858162056736730329224803\
98890064`110.8999645513371*I}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.62875820116080704099690964960131544640337987734\
08726498429580587420535598110003475289843815409624214717429770799955977106583\
54131760619`120.*I, 0, 1.3847445888959448488157298391632143908006457426754016\
93203784520689330753236322133323972962374568059763785816205673656884677684431\
567262`110.8999645513371*I}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.2651701770036057752320426191764045094735880439\
67923113938660714618605213485960855018782429084850932864970782075148583305135\
808270838181`120., 0, -2.2480048987805576921478125828415242578181391750671383\
27984355230174420899638112195633643259046726280499375770378778966430202530088\
300512`110.8999645513371}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.0728417742913223296388116560941203957352301568\
70890671322779291305709072334463403910281155219838281249750363323658866275888\
421661201036`120., 0, -0.7332466911624174323009870532456152572785481292521497\
01663194196605497384429524775623095955480900505491138481829411406331139083851\
743997`110.8999645513371}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-1.1293745604414031816625475632665029678688700566\
73020275221842526361199727188398940495789125213408283739001716186470123853482\
823665334478`120.*I, 0, -1.39396543637894312928017916164892664290299275993663\
92817228270186604752776664170987294311627014148665546605947356386170993692871\
43858555`110.8999645513371*I}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {1.12937456044140318166254756326650296786887005667\
30202752218425263611997271883989404957891252134082837390017161864701238534828\
23665334478`120.*I, 0, 1.3939654363789431292801791616489266429029927599366392\
81722827018660475277666417098729431162701414866554660594735638600865221222363\
463511`110.8999645513371*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.07284177429132232963881165609412039573523015687\
08906713227792913057090723344634039102811552198382812497503633236588662758884\
21661201036`120., 0, 0.733246691162417432300987053245615257278548129252149701\
66319419660549738442952477562309595548090050549113848182941141089016729155421\
0323`110.8999645513371}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.26517017700360577523204261917640450947358804396\
79231139386607146186052134859608550187824290848509328649707820751485833051358\
08270838181`120., 0, 2.248004898780557692147812582841524257818139175067138327\
98435523017442089963811219563364325904672628049937577037877896756206898506653\
5538`110.8999645513371}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.6287582011608070409969096496013154464033798773\
40872649842958058742053559811000347528984381540962421471742977079995597710658\
354131760619`120.*I, 0, -1.38474458889594484881572983916321439080064574267540\
16932037845206893307532363221333239729623745680597637858162056736730329224803\
98890064`110.8999645513371*I}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.62875820116080704099690964960131544640337987734\
08726498429580587420535598110003475289843815409624214717429770799955977106583\
54131760619`120.*I, 0, 1.3847445888959448488157298391632143908006457426754016\
93203784520689330753236322133323972962374568059763785816205673656884677684431\
567262`110.8999645513371*I}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-1.0524917979879136302052678747898321481611096483\
93151133009863598705284636090148075735513157530449642131569601387614484711249\
341139791777`120., 0, -3.9764663692728545662429181659134652744166288826225452\
21886727058251852567828376356284368575431558490697227866273553017912518433384\
619637`114.0784229822475}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {1.05249179798791363020526787478983214816110964839\
31511330098635987052846360901480757355131575304496421315696013876144847112493\
41139791777`120., 0, 3.976466369272854566242918165913465274416628882622545221\
88672705825185256782837635628436857543155849069722786627355301791251843338461\
8907`114.0784229822475}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.7466767493423633046998127918847326527991585748\
70847235238263774494401276713959869467012331265438890520752411996813177411130\
073632458223`120., 0, -3.2185495461451106793393325529237730478778268250598225\
62414860948150829308208032183894942919565122143560402307506593606226177588345\
085837`114.0784229822475}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.3378023446863257761444066758411125287914691948\
19756252623394801309074947003101882191376648062136615610216281091348678319494\
269628460159`120., 0, -2.5397888667917092908338640170892153421350812140083980\
60928463259269501209581046955949158549481772814378385781668662815466842374488\
842428`114.0784229822475}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.1019584683576149367567477806942874551461410650\
96074773042126805053839213713478693137207204016727618190111796537812859222523\
391952801531`120., 0, -0.9920046230541691015675446280817678205703488341117955\
88674359757514459165484917062902130668719482337122562779349775366605430844797\
42853`114.0784229822475}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.10195846835761493675674778069428745514614106509\
60747730421268050538392137134786931372072040167276181901117965378128592225233\
91952801531`120., 0, 0.992004623054169101567544628081767820570348834111795588\
67435975751445916548491706290213066871948233712256277934977536660543084479742\
8773`114.0784229822475}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.33780234468632577614440667584111252879146919481\
97562526233948013090749470031018821913766480621366156102162810913486783194942\
69628460159`120., 0, 2.539788866791709290833864017089215342135081214008398060\
92846325926950120958104695594915854948177281437838578166866281546684237448884\
2895`114.0784229822475}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.74667674934236330469981279188473265279915857487\
08472352382637744944012767139598694670123312654388905207524119968131774111300\
73632458223`120., 0, 3.218549546145110679339332552923773047877826825059822562\
41486094815082930820803218389494291956512214356040230750659360622617758834508\
6806`114.0784229822475}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-1.0524917979879136302052678747898321481611096483\
93151133009863598705284636090148075735513157530449642131569601387614484711249\
341139791777`120., 0, -3.9764663692728545662429181659134652744166288826225452\
21886727058251852567828376356284368575431558490697227866273553017912518433384\
619637`114.0784229822475}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {1.05249179798791363020526787478983214816110964839\
31511330098635987052846360901480757355131575304496421315696013876144847112493\
41139791777`120., 0, 3.976466369272854566242918165913465274416628882622545221\
88672705825185256782837635628436857543155849069722786627355301791251843338461\
8907`114.0784229822475}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.5334056731323924020460911466062142106406860528\
91580852460773479495984619533729863728847768093222366190455373638849770340996\
373903940828`120.*I, 0, -0.58542668954382726177399504722500128499012463893394\
00073270862889342357977592913163937065164332249873767862892341033510939226890\
93019132`110.5392999570065*I}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.53340567313239240204609114660621421064068605289\
15808524607734794959846195337298637288477680932223661904553736388497703409963\
73903940828`120.*I, 0, 0.5854266895438272617739950472250012849901246389339400\
07327086288934235797759291316393706516433224987376786289234103380146768153193\
361978`110.5392999570065*I}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.5830561778270975001886226648285337399115114547\
29125389697775775947743185413030305399479814343887544733749295084538658170189\
00627108463`120., 0, -2.98772190577720682921965508017093175582018281659595307\
58024099203378095893451571274916841337469313567639263152351517827653456989506\
90516`110.5392999570065}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.0451128064721707781826612648485131956950218855\
44780278120775778856190910892517787560811465567303428761133897218384328405451\
270815260887`120., 0, -0.5847615090403029174754028999953272914796555164609047\
99557019506990893921571392122408172786385093108400370281699885909386731058813\
16115`110.5392999570065}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-1.0337741340885178657618821646419236904287677161\
74417121748796498442894933216131529868928946006329204008394378038056198126762\
213739024734`120.*I, 0, -0.59237575170733390427240956960536889559636191650035\
58953036647946074596550217917807398181137180594328215679149848820519091363550\
94131225`110.5392999570065*I}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {1.03377413408851786576188216464192369042876771617\
44171217487964984428949332161315298689289460063292040083943780380561981267622\
13739024734`120.*I, 0, 0.5923757517073339042724095696053688955963619165003558\
95303664794607459655021791780739818113718059432821567914984882081071643928095\
911779`110.5392999570065*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.04511280647217077818266126484851319569502188554\
47802781207757788561909108925177875608114655673034287611338972183843284054512\
70815260887`120., 0, 0.584761509040302917475402899995327291479655516460904799\
55701950699089392157139212240817278638509310840037028169988589094709328900998\
0998`110.5392999570065}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.58305617782709750018862266482853373991151145472\
91253896977757759477431854130303053994798143438875447337492950845386581701890\
0627108463`120., 0, 2.9877219057772068292196550801709317558201828165959530758\
02409920337809589345157127491684133746931356763926315235151785359819816997402\
984`110.5392999570065}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.5334056731323924020460911466062142106406860528\
91580852460773479495984619533729863728847768093222366190455373638849770340996\
373903940828`120.*I, 0, -0.58542668954382726177399504722500128499012463893394\
00073270862889342357977592913163937065164332249873767862892341033510939226890\
93019132`110.5392999570065*I}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.53340567313239240204609114660621421064068605289\
15808524607734794959846195337298637288477680932223661904553736388497703409963\
73903940828`120.*I, 0, 0.5854266895438272617739950472250012849901246389339400\
07327086288934235797759291316393706516433224987376786289234103380146768153193\
361978`110.5392999570065*I}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.7732230170932161444399498877331294292785558347\
29828933484070952856294616616771449896649107868166828922347914255064288939363\
504902543337`120., 0, -2.7681215808625851387577351322377424266412738995693310\
48251828459897154544624038598390414986972750565253007103835047429616242364126\
011047`108.46556998378794}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.77322301709321614443994988773312942927855583472\
98289334840709528562946166167714498966491078681668289223479142550642889393635\
04902543338`120., 0, 2.768121580862585138757735132237742426641273899569331048\
25182845989715454462403859839041498697275056525300710383504742371020161685162\
1749`108.46556998378794}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.7710965462575256949221323130557597973136145224\
08314022641958284759219519527485481734006383232007907637914026322605738413868\
786221968586`120.07421029764669 - 0.50035202716137209408521171988850131044688\
20569105321805106761401365052164711740218250326447078303350593170103591506343\
79350662616644629`119.88637720337859*I, 0, 
     -2.746911567231293183824082202185962375479249427179717652585356807144150\
065646515535923034848454418582309312097284207085865741938466499279`108.465569\
98378794 - 0.0074181287492270569527270697110156647621261576844336116889471065\
3541177460758015901116049865396427122347597735393005807626058140024506`108.46\
556998378794*I}, 0, 4, 1], u[2] -> SeriesData[g, 0, 
    {-0.771096546257525694922132313055759797313614522408314022641958284759219\
519527485481734006383232007907637914026322605738413868786221968586`120.074210\
29764669 + 0.5003520271613720940852117198885013104468820569105321805106761401\
36505216471174021825032644707830335059317010359150634379350662616644629`119.8\
8637720337859*I, 0, -2.746911567231293183824082202185962375479249427179717652\
58535680714415006564651553592303484845441858230931209728420708568849006048309\
1263`108.46556998378794 + 0.0074181287492270569527270697110156647621261576844\
33611688947106535411774607580159011160498653964271223475977353930053610720551\
573371777`108.46556998378794*I}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.1152668974067329109909090190437834115231869683\
67607522231858581635852703500767060096149523525715463796822188851236627360560\
28480838749`120., 0, -1.05674218847293012021353785566025609095640714841531808\
65820532554973287250655824528833379063772302773478914562803399891916497780509\
63564`108.46556998378794}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.11526689740673291099090901904378341152318696836\
76075222318585816358527035007670600961495235257154637968221888512366273605602\
8480838749`120., 0, 1.0567421884729301202135378556602560909564071484153180865\
82053255497328725065582452883337906377230277347891456280339989246254629248171\
438`108.46556998378794}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.77109654625752569492213231305575979731361452240\
83140226419582847592195195274854817340063832320079076379140263226057384138687\
86221968586`120.07421029764669 - 0.500352027161372094085211719888501310446882\
05691053218051067614013650521647117402182503264470783033505931701035915063437\
9350662616644629`119.88637720337859*I, 0, 2.746911567231293183824082202185962\
37547924942717971765258535680714415006564651553592303484845441858230931209728\
4207079811148588691338175`108.46556998378794 - 0.0074181287492270569527270697\
11015664762126157684433611688947106535411774607580159011160498653964271223475\
97735393004010944953057802349`108.46556998378794*I}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.77109654625752569492213231305575979731361452240\
83140226419582847592195195274854817340063832320079076379140263226057384138687\
86221968586`120.07421029764669 + 0.500352027161372094085211719888501310446882\
05691053218051067614013650521647117402182503264470783033505931701035915063437\
9350662616644629`119.88637720337859*I, 0, 2.746911567231293183824082202185962\
37547924942717971765258535680714415006564651553592303484845441858230931209728\
4207079869132247239990223`108.46556998378794 + 0.0074181287492270569527270697\
11015664762126157684433611688947106535411774607580159011160498653964271223475\
97735393007158639196970601784`108.46556998378794*I}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.7732230170932161444399498877331294292785558347\
29828933484070952856294616616771449896649107868166828922347914255064288939363\
504902543337`120., 0, -2.7681215808625851387577351322377424266412738995693310\
48251828459897154544624038598390414986972750565253007103835047429616242364126\
011047`108.46556998378794}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.77322301709321614443994988773312942927855583472\
98289334840709528562946166167714498966491078681668289223479142550642889393635\
04902543338`120., 0, 2.768121580862585138757735132237742426641273899569331048\
25182845989715454462403859839041498697275056525300710383504742371020161685162\
1749`108.46556998378794}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.7186390556520941228228883806206356324062245320\
61391752545278232166382781635284522268038321032347588434549569689553767952053\
154576189128`120., 0, -1.8169233011862774288260517536643678001627327729876389\
09788424737642904442702503645312481750882261679130882871016171386715754958489\
134351`110.51750142574707}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.71863905565209412282288838062063563240622453206\
13917525452782321663827816352845222680383210323475884345495696895537679520531\
54576189129`120., 0, 1.816923301186277428826051753664367800162732772987638909\
78842473764290444270250364531248175088226167913088287101617137914622095745670\
3961`110.51750142574707}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.7152423687804330231160428934549626484805903232\
82013010837890345172579970759440417133250214384210893311817035778947061319981\
623832927036`120.06361075785622 - 0.50175985213622909027190355233011055683388\
17074460737755529664724262226823613900381836239965502877966667434304206522037\
90059578776907069`119.90965343370938*I, 0, 
     -1.821806097145972490885250378551504977550909585919117065355888065149189\
877256548307699447325065717950304048230016954097267631243839989718`110.517501\
42574707 - 0.0130852397709784702858146391535932969093006636331227739523229576\
10533635797765067321756101909155825211054028995117752861229427593222409`110.5\
1750142574707*I}, 0, 4, 1], u[2] -> SeriesData[g, 0, 
    {-0.715242368780433023116042893454962648480590323282013010837890345172579\
970759440417133250214384210893311817035778947061319981623832927036`120.063610\
75785622 + 0.5017598521362290902719035523301105568338817074460737755529664724\
26222682361390038183623996550287796666743430420652203790059578776907069`119.9\
0965343370938*I, 0, -1.821806097145972490885250378551504977550909585919117065\
35588806514918987725654830769944732506571795030404823001695409671693070933076\
5883`110.51750142574707 + 0.0130852397709784702858146391535932969093006636331\
22773952322957610533635797765067321756101909155825211054028995117706199329583\
521138764`110.51750142574707*I}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.4178069890058126990610834370823454581923725020\
93049802266549327649574913122841009043656812597559348724245343841925160986040\
124488130918`120., 0, -2.5871692490548597749950747179242457273672148761602731\
04495473898896391377491234832447549514301167860674930588632348073125503259665\
885298`110.51750142574707}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.41780698900581269906108343708234545819237250209\
30498022665493276495749131228410090436568125975593487242453438419251609860401\
24488130918`120., 0, 2.587169249054859774995074717924245727367214876160273104\
49547389889639137749123483244754951430116786067493058863234807396500978189922\
1969`110.51750142574707}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.71524236878043302311604289345496264848059032328\
20130108378903451725799707594404171332502143842108933118170357789470613199816\
23832927036`120.06361075785622 - 0.501759852136229090271903552330110556833881\
70744607377555296647242622268236139003818362399655028779666674343042065220379\
0059578776907069`119.90965343370938*I, 0, 1.821806097145972490885250378551504\
97755090958591911706535588806514918987725654830769944732506571795030404823001\
6954089407693440454604442`110.51750142574707 - 0.0130852397709784702858146391\
53593296909300663633122773952322957610533635797765067321756101909155825211054\
028995117721366553449992858714`110.51750142574707*I}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.71524236878043302311604289345496264848059032328\
20130108378903451725799707594404171332502143842108933118170357789470613199816\
23832927036`120.06361075785622 + 0.501759852136229090271903552330110556833881\
70744607377555296647242622268236139003818362399655028779666674343042065220379\
0059578776907069`119.90965343370938*I, 0, 1.821806097145972490885250378551504\
97755090958591911706535588806514918987725654830769944732506571795030404823001\
6954089293521627563266141`110.51750142574707 + 0.0130852397709784702858146391\
53593296909300663633122773952322957610533635797765067321756101909155825211054\
028995117737901372121683531449`110.51750142574707*I}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.7186390556520941228228883806206356324062245320\
61391752545278232166382781635284522268038321032347588434549569689553767952053\
154576189128`120., 0, -1.8169233011862774288260517536643678001627327729876389\
09788424737642904442702503645312481750882261679130882871016171386715754958489\
134351`110.51750142574707}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.71863905565209412282288838062063563240622453206\
13917525452782321663827816352845222680383210323475884345495696895537679520531\
54576189129`120., 0, 1.816923301186277428826051753664367800162732772987638909\
78842473764290444270250364531248175088226167913088287101617137914622095745670\
3961`110.51750142574707}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.5189072489558452283778853481976546385117770339\
52578901545615611105370159276243792262695381409699831690645575606171673469427\
192103155612`120.*I, 0, -0.38056366562755413318912376697520757593407028451582\
52972258679478345493379704184349596228936034350075935386463565253103700379362\
04266713`110.89661079997103*I}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.51890724895584522837788534819765463851177703395\
25789015456156111053701592762437922626953814096998316906455756061716734694271\
92103155612`120.*I, 0, 0.3805636656275541331891237669752075759340702845158252\
97225867947834549337970418434959622893603435007593538646356525320511383679325\
525859`110.89661079997103*I}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-1.5222225410167765251214219872219718842257603735\
96847749961499840055221981922303811162789890507959359034623123585852243412873\
50217248776`120., 0, -3.00965278805205287578043561164043029885726102376022318\
41618487080469580901071639406305671807391374809804259515594910171933378550775\
83299`110.89661079997103}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.0359781950910907147123624648337110484620698088\
98612524837855399411905471007020317606973295272739577289477455536646291303456\
888613502294`120., 0, -0.5139459885873334011184591250320953491751758135495490\
56652945870781966374540938930606153371564080265043702337283736610330523402179\
849207`110.89661079997103}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-1.0194667199423450552946379695023705614261474149\
59845323542350340355950835479371656836865217285052657943621871026086977148868\
746888245893`120.*I, 0, -0.39160483957004474095622254263690436744519766627332\
72240380030179655312627336462359237797601825572157957757338075835750932395369\
38206098`110.89661079997103*I}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {1.01946671994234505529463796950237056142614741495\
98453235423503403559508354793716568368652172850526579436218710260869771488687\
46888245893`120.*I, 0, 0.3916048395700447409562225426369043674451976662733272\
24038003017965531262733646235923779760182557215795775733807583585293948493928\
5731`110.89661079997103*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.03597819509109071471236246483371104846206980889\
86125248378553994119054710070203176069732952727395772894774555366462913034568\
88613502294`120., 0, 0.513945988587333401118459125032095349175175813549549056\
65294587078196637454093893060615337156408026504370233728373661087039672136195\
1512`110.89661079997103}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {1.52222254101677652512142198722197188422576037359\
68477499614998400552219819223038111627898905079593590346231235858522434128735\
0217248776`120., 0, 3.0096527880520528757804356116404302988572610237602231841\
61848708046958090107163940630567180739137480980425951559491017177276370088838\
238`110.89661079997103}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.5189072489558452283778853481976546385117770339\
52578901545615611105370159276243792262695381409699831690645575606171673469427\
192103155612`120.*I, 0, -0.38056366562755413318912376697520757593407028451582\
52972258679478345493379704184349596228936034350075935386463565253103700379362\
04266713`110.89661079997103*I}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.51890724895584522837788534819765463851177703395\
25789015456156111053701592762437922626953814096998316906455756061716734694271\
92103155612`120.*I, 0, 0.3805636656275541331891237669752075759340702845158252\
97225867947834549337970418434959622893603435007593538646356525320511383679325\
525859`110.89661079997103*I}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.4355701366593914588092488330758495892749540423\
96423249681138382717262692942176883466733823304204656774912843521487066829261\
769892252349`120., 0, -1.4256716988179525858574337605778636620893196082171310\
83557165998054479215628783661576994936661143622449992564173827882666449046530\
921146`109.90973424992723}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.43557013665939145880924883307584958927495404239\
64232496811383827172626929421768834667338233042046567749128435214870668292617\
69892252352`120., 0, 1.425671698817952585857433760577863662089319608217131083\
55716599805447921562878366157699493666114362244999256417382787683973660629950\
0788`109.90973424992723}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-1.5196659623536899051591379590893065879687901180\
34051652839519240740818982708170577867874064855651063083961666739055242762352\
964779973191`120., 0, -2.4030376324434691581171209432417140488397055415005346\
46720276936424294695824570886520524021744163436357635340711722676575929521838\
070558`109.90973424992723}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.4365415411037486026000288196392208919912093026\
50507531687388108418139119591789141934487400304929729870361861317760106885544\
950865216308`119.96793208538567 - 0.50122110888703170916830208559983073243864\
27804994114480273730827477671283193679662867105358470326756467142246548399627\
7973698153881604`120.02793586108778*I, 0, 
     -1.405709259187328328057162038725268370116385892154188819615745797284942\
432417387226445612939461453660970820509298742752232485992780141235`109.909734\
24992723 + 0.0325928583165847067607625150176101841926970172900686955967546885\
51441918279911663888239635404610410360538133700617789007625346347632819`109.9\
0973424992723*I}, 0, 4, 1], u[3] -> SeriesData[g, 0, 
    {-0.436541541103748602600028819639220891991209302650507531687388108418139\
119591789141934487400304929729870361861317760106885544950865216308`119.967932\
08538567 + 0.5012211088870317091683020855998307324386427804994114480273730827\
4776712831936796628671053584703267564671422465483996277973698153881604`120.02\
793586108778*I, 0, -1.4057092591873283280571620387252683701163858921541888196\
15745797284942432417387226445612939461453660970820509298742752134934694670321\
392`109.90973424992723 - 0.03259285831658470676076251501761018419269701729006\
86955967546885514419182799116638882396354046104103605381337006177865332859160\
56905147`109.90973424992723*I}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.43654154110374860260002881963922089199120930265\
05075316873881084181391195917891419344874003049297298703618613177601068855449\
50865216308`119.96793208538567 - 0.501221108887031709168302085599830732438642\
78049941144802737308274776712831936796628671053584703267564671422465483996277\
973698153881604`120.02793586108778*I, 0, 1.4057092591873283280571620387252683\
70116385892154188819615745797284942432417387226445612939461453660970820509298\
742746212447648051675517`109.90973424992723 + 0.03259285831658470676076251501\
76101841926970172900686955967546885514419182799116638882396354046104103605381\
3370061778606469989042749821`109.90973424992723*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.43654154110374860260002881963922089199120930265\
05075316873881084181391195917891419344874003049297298703618613177601068855449\
50865216308`119.96793208538567 + 0.501221108887031709168302085599830732438642\
78049941144802737308274776712831936796628671053584703267564671422465483996277\
973698153881604`120.02793586108778*I, 0, 1.4057092591873283280571620387252683\
70116385892154188819615745797284942432417387226445612939461453660970820509298\
742746294710361964609223`109.90973424992723 - 0.03259285831658470676076251501\
76101841926970172900686955967546885514419182799116638882396354046104103605381\
33700617789787372026497016668`109.90973424992723*I}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {1.51966596235368990515913795908930658796879011803\
40516528395192407408189827081705778678740648556510630839616667390552427623529\
64779973191`120., 0, 2.403037632443469158117120943241714048839705541500534646\
72027693642429469582457088652052402174416343635763534071172267563285351599203\
3999`109.90973424992723}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.4355701366593914588092488330758495892749540423\
96423249681138382717262692942176883466733823304204656774912843521487066829261\
769892252349`120., 0, -1.4256716988179525858574337605778636620893196082171310\
83557165998054479215628783661576994936661143622449992564173827882666449046530\
921146`109.90973424992723}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.43557013665939145880924883307584958927495404239\
64232496811383827172626929421768834667338233042046567749128435214870668292617\
69892252352`120., 0, 1.425671698817952585857433760577863662089319608217131083\
55716599805447921562878366157699493666114362244999256417382787683973660629950\
0788`109.90973424992723}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.5613597270920973808499999798285853120286766763\
81767276064813862933500757561247775067153752254036854636487272838008865651443\
371014447636`120., 0, -3.7667159318258156154653985818502570737820511471149902\
42634411093650505295204895468667855404160814552367116801472936979278083161249\
210118`114.04529635215897}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.56135972709209738084999997982858531202867667638\
17672760648138629335007575612477750671537522540368546364872728380088656514433\
71014447636`120., 0, 3.766715931825815615465398581850257073782051147114990242\
63441109365050529520489546866785540416081455236711680147293697927808316124920\
2575`114.04529635215897}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-1.5544259439412417709059547914072618517140026665\
83539620443535948888339299239085737113409196765050637488616853394273059565679\
723135318391`120., 0, -4.6016832270616023547998582626403823883651667213687392\
31548319248069898671177026392330596782121109193475423402375521007899548086677\
279092`114.04529635215897}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.5018760390254578280399847530121396317308647284\
41179467214970426583493884747429383861410652527351207589195417711200717151994\
018017232186`120., 0, -2.9730635763999949348753732240266307204395282529696435\
52620386111395349403582333284430795403189842170813049155427263702849624308653\
739087`114.04529635215897}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.1275996769340884646226380685609250580017594654\
98906122777114359162975878842797497563590688798626410176664604712542455170089\
77946533209`120., 0, -1.20516785291951882204212044034536298569032950054746681\
82418738646305410301845529117405115773931523230449413901540922103713714453716\
86047`114.04529635215897}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.12759967693408846462263806856092505800175946549\
89061227771143591629758788427974975635906887986264101766646047125424551700897\
7946533209`120., 0, 1.2051678529195188220421204403453629856903295005474668182\
41873864630541030184552911740511577393152323044941390154092210371371445371692\
029`114.04529635215897}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.50187603902545782803998475301213963173086472844\
11794672149704265834938847474293838614106525273512075891954177112007171519940\
18017232186`120., 0, 2.973063576399994934875373224026630720439528252969643552\
62038611139534940358233328443079540318984217081304915542726370284962430865375\
4085`114.04529635215897}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {1.55442594394124177090595479140726185171400266658\
35396204435359488883392992390857371134091967650506374886168533942730595656797\
23135318391`120., 0, 4.601683227061602354799858262640382388365166721368739231\
54831924806989867117702639233059678212110919347542340237552100789954808667729\
2139`114.04529635215897}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.5613597270920973808499999798285853120286766763\
81767276064813862933500757561247775067153752254036854636487272838008865651443\
371014447636`120., 0, -3.7667159318258156154653985818502570737820511471149902\
42634411093650505295204895468667855404160814552367116801472936979278083161249\
210118`114.04529635215897}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.56135972709209738084999997982858531202867667638\
17672760648138629335007575612477750671537522540368546364872728380088656514433\
71014447636`120., 0, 3.766715931825815615465398581850257073782051147114990242\
63441109365050529520489546866785540416081455236711680147293697927808316124920\
2575`114.04529635215897}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {0.05374680573241459568457683721229067138705639887\
70543423098700226701028857795637492195158564199660100854673709508027352629472\
53221282582`119.18730418551904 - 0.490880462851954169743578868645536780503837\
12819090560743302427265967107985062902334077524693074310734454878833124581538\
5075058240579937`120.1479272744825*I, 0, -0.571642004462571222849349572091616\
79915359736295558080262109303413351600027698994822730119404876791761713930315\
798287346240676220087191`109.55347347965268 + 0.01115231786374057872328696910\
85143677438414862378272893674543657043010089434813047058006754890716301205049\
51653245592179459226441211633`109.55347347965268*I}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.05374680573241459568457683721229067138705639887\
70543423098700226701028857795637492195158564199660100854673709508027352629472\
53221282582`119.18730418551904 + 0.490880462851954169743578868645536780503837\
12819090560743302427265967107985062902334077524693074310734454878833124581538\
5075058240579937`120.1479272744825*I, 0, -0.571642004462571222849349572091616\
79915359736295558080262109303413351600027698994822730119404876791761713930315\
7982871039475092555232763`109.55347347965268 - 0.0111523178637405787232869691\
08514367743841486237827289367454365704301008943481304705800675489071630120504\
951653245581261086867018881808`109.55347347965268*I}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-1.5686711496600472087468064391792809128491760617\
70880796751948753777065918194060240057007440495710509327381803733528684567851\
842653541239`120., 0, -3.1045281345761780549662093454033258283416718986234400\
63537508096850606704526289518832553750142474544506834373237360927123766984609\
323945`109.55347347965268}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {0.04685873618663903255833439810822375068516291297\
65952131552631959315423567919376050942456998720698665001046707677147236367623\
75263108458`120., 0, -0.79716553093521662062483861791016530037698230993666082\
70723638862646742480060888639500671673512194244857135456704597446557283147404\
15889`109.55347347965268}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {0.05390124734734011199676259563516059778455739063\
55020949720895127774258834231526772349483507040840819571625171771055861600109\
33025126928`118.88531260120443 - 0.991197085664281488690637388095274800203974\
84792092214671670418547754066282136217469415227026677964262775804651070644087\
1511846986275136`120.14987380219249*I, 0, 
     -0.571627874962592616033390906619917289851514268445721189354480428747852\
406486968897458029501418306260072934957795404009908785986758313596`109.553473\
47965268 + 0.0039789763328336965522172097350793763520280050286031490057178562\
90794302170110455729629717793338138627987649245804411950438625616812748`109.5\
5347347965268*I}, 0, 4, 1], u[4] -> SeriesData[g, 0, 
    {0.0539012473473401119967625956351605977845573906355020949720895127774258\
83423152677234948350704084081957162517177105586160010933025126928`118.8853126\
0120443 + 0.99119708566428148869063738809527480020397484792092214671670418547\
7540662821362174694152270266779642627758046510706440871511846986275136`120.14\
987380219249*I, 0, -0.5716278749625926160333909066199172898515142684457211893\
54480428747852406486968897458029501418306260072934957795404007474363808117943\
655`109.55347347965268 - 0.00397897633283369655221720973507937635202800502860\
31490057178562907943021701104557296297177933381386279876492458044009850975684\
33877236`109.55347347965268*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.21402760301386496229952316503111091578616500407\
72079881352477335169961591104653270371733126852662772933660648476335518833101\
73524982917`120., 0, 1.692919923232193071653858206996019159349935502887031738\
99389688521409798288657451323859089550490413178062536996647564937126254427858\
1791`109.55347347965268}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.55502064697588784168050163822213699416405657692\
14212977988185267324410060905869628215014494906140805939775823543364135723903\
89159805037`120., 0, 2.702149045166490039029726785334836921008880621861643274\
18637767231246928604617828474488945402711834573818250902408988200898177644013\
0403`109.55347347965268}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {0.05374680573241459568457683721229067138705639887\
70543423098700226701028857795637492195158564199660100854673709508027352629472\
53221282582`119.18730418551904 - 0.490880462851954169743578868645536780503837\
12819090560743302427265967107985062902334077524693074310734454878833124581538\
5075058240579937`120.1479272744825*I, 0, -0.571642004462571222849349572091616\
79915359736295558080262109303413351600027698994822730119404876791761713930315\
798287346240676220087191`109.55347347965268 + 0.01115231786374057872328696910\
85143677438414862378272893674543657043010089434813047058006754890716301205049\
51653245592179459226441211633`109.55347347965268*I}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.05374680573241459568457683721229067138705639887\
70543423098700226701028857795637492195158564199660100854673709508027352629472\
53221282582`119.18730418551904 + 0.490880462851954169743578868645536780503837\
12819090560743302427265967107985062902334077524693074310734454878833124581538\
5075058240579937`120.1479272744825*I, 0, -0.571642004462571222849349572091616\
79915359736295558080262109303413351600027698994822730119404876791761713930315\
7982871039475092555232763`109.55347347965268 - 0.0111523178637405787232869691\
08514367743841486237827289367454365704301008943481304705800675489071630120504\
951653245581261086867018881808`109.55347347965268*I}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.0537468057324145956845768372122906713870563988\
77054342309870022670102885779563749219515856419966010085467370950802735262947\
253221282582`119.18730418551904 - 0.49088046285195416974357886864553678050383\
71281909056074330242726596710798506290233407752469307431073445487883312458153\
85075058240579937`120.1479272744825*I, 0, 0.571642004462571222849349572091616\
79915359736295558080262109303413351600027698994822730119404876791761713930315\
7982877182813048204356265`109.61959515400653 + 0.0111523178637405787232869691\
08514367743841486237827289367454365704301008943481304705800675489071630120504\
951653245568750838518915544567`109.61959515400653*I}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {-0.0537468057324145956845768372122906713870563988\
77054342309870022670102885779563749219515856419966010085467370950802735262947\
253221282582`119.18730418551904 + 0.49088046285195416974357886864553678050383\
71281909056074330242726596710798506290233407752469307431073445487883312458153\
8507505824057994`120.1479272744825*I, 0, 0.5716420044625712228493495720916167\
99153597362955580802621093034133516000276989948227301194048767917617139303157\
982883406663273779707761`109.61959515400653 - 0.01115231786374057872328696910\
85143677438414862378272893674543657043010089434813047058006754890716301205049\
5165324560215372169217534197`109.61959515400653*I}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.5550206469758878416805016382221369941640565769\
21421297798818526732441006090586962821501449490614080593977582354336413572390\
389159805037`120., 0, -2.7021490451664900390297267853348369210088806218616432\
74186377672312469286046178284744889454027118345738182509024089882929878101526\
991844`109.61959515400653}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.2140276030138649622995231650311109157861650040\
77207988135247733516996159110465327037173312685266277293366064847633551883310\
173524982917`120., 0, -1.6929199232321930716538582069960191593499355028870317\
38993896885214097982886574513238590895504904131780625369966475650789316576535\
81293`109.61959515400653}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.0539012473473401119967625956351605977845573906\
35502094972089512777425883423152677234948350704084081957162517177105586160010\
933025126928`118.88531260120443 - 0.99119708566428148869063738809527480020397\
48479209221467167041854775406628213621746941522702667796426277580465107064408\
71511846986275136`120.14987380219249*I, 0, 0.57162787496259261603339090661991\
72898515142684457211893544804287478524064869688974580295014183062600729349577\
95404013631528294121246411`109.61959515400653 + 0.003978976332833696552217209\
73507937635202800502860314900571785629079430217011045572962971779333813862798\
7649245804388433509944670431016`109.61959515400653*I}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {-0.0539012473473401119967625956351605977845573906\
35502094972089512777425883423152677234948350704084081957162517177105586160010\
933025126928`118.88531260120443 + 0.99119708566428148869063738809527480020397\
48479209221467167041854775406628213621746941522702667796426277580465107064408\
71511846986275136`120.14987380219249*I, 0, 0.57162787496259261603339090661991\
72898515142684457211893544804287478524064869688974580295014183062600729349577\
95404019892361902483321171`109.61959515400653 - 0.003978976332833696552217209\
73507937635202800502860314900571785629079430217011045572962971779333813862798\
7649245804421937623192025477625`109.61959515400653*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {-0.0468587361866390325583343981082237506851629129\
76595213155263195931542356791937605094245699872069866500104670767714723636762\
375263108458`120., 0, 0.79716553093521662062483861791016530037698230993666082\
70723638862646742480060888639500671673512194244857135456704597531331557398992\
38208`109.61959515400653}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {1.56867114966004720874680643917928091284917606177\
08807967519487537770659181940602400570074404957105093273818037335286845678518\
42653541239`120., 0, 3.104528134576178054966209345403325828341671898623440063\
53750809685060670452628951883255375014247454450683437323736092698717057756595\
9188`109.61959515400653}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.0537468057324145956845768372122906713870563988\
77054342309870022670102885779563749219515856419966010085467370950802735262947\
253221282582`119.18730418551904 - 0.49088046285195416974357886864553678050383\
71281909056074330242726596710798506290233407752469307431073445487883312458153\
85075058240579937`120.1479272744825*I, 0, 0.571642004462571222849349572091616\
79915359736295558080262109303413351600027698994822730119404876791761713930315\
7982877182813048204356265`109.61959515400653 + 0.0111523178637405787232869691\
08514367743841486237827289367454365704301008943481304705800675489071630120504\
951653245568750838518915544567`109.61959515400653*I}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {-0.0537468057324145956845768372122906713870563988\
77054342309870022670102885779563749219515856419966010085467370950802735262947\
253221282582`119.18730418551904 + 0.49088046285195416974357886864553678050383\
71281909056074330242726596710798506290233407752469307431073445487883312458153\
8507505824057994`120.1479272744825*I, 0, 0.5716420044625712228493495720916167\
99153597362955580802621093034133516000276989948227301194048767917617139303157\
982883406663273779707761`109.61959515400653 - 0.01115231786374057872328696910\
85143677438414862378272893674543657043010089434813047058006754890716301205049\
5165324560215372169217534197`109.61959515400653*I}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.5871733973005931765578123048594816140700964871\
23663752624726145545178925137462215290768094224270187828921955481479759486879\
8729376688`120., 0, -3.599854313173547092068738536778910627048039332550002223\
92500996439687511790816490408622290809847151978010410132959383081743102578851\
3823`108.84667648563722}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.71508043362942631914881716056511797111123485677\
10471649113602174759990134036454407234019863844197823452620569786266744808800\
22222349622`120., 0, 3.148842147407459066620243385908118756997629702445648392\
88836701894041905301469575844720147744674669548377613325245741824639251661605\
7166`108.84667648563722}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-1.6069155603206355720503804507409081556030637146\
29455835593142185932647724475228529745687757368985792599345613936956172472652\
543896617332`120., 0, -4.2179184991391964216548925038962667522891366706850731\
49698009714130526444587965915447667774613560434704560582644976353228704634190\
753261`108.84667648563722}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.5292784799747027694379785075014270338379341456\
52676451644629060940916334773954335115225299261333093893124478709802575761405\
193852089225`120., 0, -2.8516371762605004688196950809656419146631894691905392\
77013331198569626642571593430308753273552057956692258172857625765797734462835\
830975`108.84667648563722}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.1503453771662427683264237524852898594692031311\
42649937842569766246162535803367759502321606468647813728809343616574584810366\
215948893042`120., 0, -1.3466895030568827490719319358416177688106037350120010\
33989011186759260772097132728789415381903709125822628363833455892376367950219\
834214`108.84667648563722}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.09329984998987893222564667329241287092056244950\
45772391156622535108627694304028187957566966316880061611888515680360215061973\
76159246788`120., 0, 0.897523837158307098911592215758535753255449112959515353\
74602677893669558555392290545842181240134159297112452190453656204078326498671\
0446`108.84667648563722}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.71289867474935166102155345160069701787140416201\
79522561224371640119716480125242264858373067531905634810249878562079107871128\
40915133935`120.06350260484307 - 0.500493259373712241710963053374528505422969\
64159227366237388440795185405084770790825852761273067606195595695638185274917\
6938275739338607`119.90987303025706*I, 0, 3.133452372524432841920335121310550\
27567355411165099999313390220479459929115429717693063064075833439949951648092\
9425013032127193625817965`108.84667648563722 - 0.0067002227456242931621735095\
43835217784459099951707920079202507055312338908090705040715267634064519063568\
844418337967457678043857396257`108.84667648563722*I}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.71289867474935166102155345160069701787140416201\
79522561224371640119716480125242264858373067531905634810249878562079107871128\
40915133935`120.06350260484307 + 0.500493259373712241710963053374528505422969\
64159227366237388440795185405084770790825852761273067606195595695638185274917\
6938275739338607`119.90987303025706*I, 0, 3.133452372524432841920335121310550\
27567355411165099999313390220479459929115429717693063064075833439949951648092\
9425013142670742033637918`108.84667648563722 + 0.0067002227456242931621735095\
43835217784459099951707920079202507055312338908090705040715267634064519063568\
844418337990910062486202466069`108.84667648563722*I}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.5871733973005931765578123048594816140700964871\
23663752624726145545178925137462215290768094224270187828921955481479759486879\
8729376688`120., 0, -3.599854313173547092068738536778910627048039332550002223\
92500996439687511790816490408622290809847151978010410132959383081743102578851\
3823`108.84667648563722}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.71508043362942631914881716056511797111123485677\
10471649113602174759990134036454407234019863844197823452620569786266744808800\
22222349622`120., 0, 3.148842147407459066620243385908118756997629702445648392\
88836701894041905301469575844720147744674669548377613325245741824639251661605\
7166`108.84667648563722}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.7150804336294263191488171605651179711112348567\
71047164911360217475999013403645440723401986384419782345262056978626674480880\
022222349622`120., 0, -3.1488421474074590666202433859081187569976297024456483\
92888367018940419053014695758447201477446746695483776133252457423681055042958\
217249`111.06552919541097}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.58717339730059317655781230485948161407009648712\
36637526247261455451789251374622152907680942242701878289219554814797594868798\
729376688`120., 0, 3.59985431317354709206873853677891062704803933255000222392\
50099643968751179081649040862229080984715197801041013295938304955582533901073\
54`111.06552919541097}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.7128986747493516610215534516006970178714041620\
17952256122437164011971648012524226485837306753190563481024987856207910787112\
840915133935`120.06350260484307 - 0.50049325937371224171096305337452850542296\
96415922736623738844079518540508477079082585276127306760619559569563818527491\
76938275739338607`119.90987303025706*I, 0, 
     -3.133452372524432841920335121310550275673554111650999993133902204794599\
291154297176930630640758334399499516480929425018527913191042034233`111.065529\
19541097 - 0.0067002227456242931621735095438352177844590999517079200792025070\
55312338908090705040715267634064519063568844418337976039645733243914237`111.0\
6552919541097*I}, 0, 4, 1], u[2] -> SeriesData[g, 0, 
    {-0.712898674749351661021553451600697017871404162017952256122437164011971\
648012524226485837306753190563481024987856207910787112840915133935`120.063502\
60484307 + 0.5004932593737122417109630533745285054229696415922736623738844079\
51854050847707908258527612730676061955956956381852749176938275739338607`119.9\
0987303025706*I, 0, -3.133452372524432841920335121310550275673554111650999993\
13390220479459929115429717693063064075833439949951648092942501854364010656937\
0503`111.06552919541097 + 0.0067002227456242931621735095438352177844590999517\
07920079202507055312338908090705040715267634064519063568844418337982268950442\
714458949`111.06552919541097*I}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.0932998499898789322256466732924128709205624495\
04577239115662253510862769430402818795756696631688006161188851568036021506197\
376159246788`120., 0, -0.8975238371583070989115922157585357532554491129595153\
53746026778936695585553922905458421812401341592971124521904536561889336676269\
207454`111.06552919541097}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.15034537716624276832642375248528985946920313114\
26499378425697662461625358033677595023216064686478137288093436165745848103662\
15948893042`120., 0, 1.346689503056882749071931935841617768810603735012001033\
98901118675926077209713272878941538190370912582262836383345589246776181737113\
731`111.06552919541097}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.52927847997470276943797850750142703383793414565\
26764516446290609409163347739543351152252992613330938931244787098025757614051\
93852089225`120., 0, 2.851637176260500468819695080965641914663189469190539277\
01333119856962664257159343030875327355205795669225817285762576599307876280087\
7159`111.06552919541097}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {1.60691556032063557205038045074090815560306371462\
94558355931421859326477244752285297456877573689857925993456139369561724726525\
43896617332`120., 0, 4.217918499139196421654892503896266752289136670685073149\
69800971413052644458796591544766777461356043470456058264497635310287065341878\
0447`111.06552919541097}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.7150804336294263191488171605651179711112348567\
71047164911360217475999013403645440723401986384419782345262056978626674480880\
022222349622`120., 0, -3.1488421474074590666202433859081187569976297024456483\
92888367018940419053014695758447201477446746695483776133252457423681055042958\
217249`111.06552919541097}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.58717339730059317655781230485948161407009648712\
36637526247261455451789251374622152907680942242701878289219554814797594868798\
729376688`120., 0, 3.59985431317354709206873853677891062704803933255000222392\
50099643968751179081649040862229080984715197801041013295938304955582533901073\
54`111.06552919541097}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.3615245942361247542977189019890703145552987939\
74226509011254657048654217072742933813566412161448787297243423512271982328338\
363055140179`120., 0, -0.1993016131931177884558709744541554886149050119521587\
26754934735349863285734368723018399246041284893549890584573916612181665164859\
227391`109.51857960477817}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.62782109281073557047748469013862798975676612234\
44527749894007484587351355865271044563308974484379746111723035073820079336715\
26434563912`120., 0, 3.597061676738578001165742719396625379021955268716033925\
55322808907166304622457442145338424950705945680745481939302930186054451237521\
8981`109.51857960477817}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.7239625496799445518548252718240960466581915351\
56682753921011071262951236128464465025713479339125658787144282249124988176197\
643214834353`120., 0, -3.7989543116889494152080893686291804369360243948534670\
44053043817866568064395287725595838363267090948896323404724909886306186321286\
181521`109.51857960477817}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.3614873923537051378949518929921674858486734816\
02658081403786781379950675682875388773064609297369972922650619615678687381721\
181484500469`119.91831475256923 - 0.50003030367294644330592584889187404465844\
44364387539478442337834644931810333619021892466071433862420437935651452889415\
69611593244836383`120.0592179225982*I, 0, 
     -0.200493862853423651888332501752879951638263961358932690488706178093048\
552162085117336112921838531322726712276663513840796321486842904879`109.518579\
60477817 - 0.0006075305468400700769253693129522597223617362762712916827698639\
34149108161640955349876256156947223819880366680843862222509671307996406`109.5\
1857960477817*I}, 0, 4, 1], u[3] -> SeriesData[g, 0, 
    {-0.361487392353705137894951892992167485848673481602658081403786781379950\
675682875388773064609297369972922650619615678687381721181484500469`119.918314\
75256923 + 0.5000303036729464433059258488918740446584444364387539478442337834\
64493181033361902189246607143386242043793565145288941569611593244836383`120.0\
592179225982*I, 0, -0.2004938628534236518883325017528799516382639613589326904\
88706178093048552162085117336112921838531322726712276663513840790555984628189\
92`109.51857960477817 + 0.000607530546840070076925369312952259722361736276271\
29168276986393414910816164095534987625615694722381988036668084374947155259618\
9412375`109.51857960477817*I}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {-0.3092856798179444333046485086340414752237534489\
99495560874803351402575128484986346862431015185752994449114296042229259955145\
79914954236`120., 0, -2.50259003791882293449390775991682646178742314209542386\
84063817848572389500674642025247962002463548463932527891662022023409059195683\
88047`109.51857960477817}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {-0.0456770611018471810233265184269567425731950598\
20166896657187799228117018188556161451377447582480113192832269808784570766354\
322443070051`120., 0, -0.1409277395010262310225996816404301822310064938695533\
30798081155507167708187363245456825366790412274648284987044994158144193549803\
087457`109.51857960477817}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.20412108385948154489410935597208318494368303696\
03037783916992361930592230850527270290642489801635883908188073608360400291411\
47499905305`120., 0, 2.246900227669597402858011915225360929338782511268237820\
04892263140076285425661879120247507644770041575030997437942083144347012558616\
2762`109.51857960477817}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.3615245942361247542977189019890703145552987939\
74226509011254657048654217072742933813566412161448787297243423512271982328338\
363055140179`120., 0, -0.1993016131931177884558709744541554886149050119521587\
26754934735349863285734368723018399246041284893549890584573916612181665164859\
227391`109.51857960477817}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.62782109281073557047748469013862798975676612234\
44527749894007484587351355865271044563308974484379746111723035073820079336715\
26434563912`120., 0, 3.597061676738578001165742719396625379021955268716033925\
55322808907166304622457442145338424950705945680745481939302930186054451237521\
8981`109.51857960477817}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.6278210928107355704774846901386279897567661223\
44452774989400748458735135586527104456330897448437974611172303507382007933671\
526434563912`120., 0, -3.5970616767385780011657427193966253790219552687160339\
255532280890716630462245744214533842495070594568074548193930293`105.064378687\
36826}, 0, 4, 1], v[2] -> SeriesData[g, 0, {0.3615245942361247542977189019890\
70314555298793974226509011254657048654217072742933813566412161448787297243423\
512271982328338363055140179`120., 0, 0.19930161319311778845587097445415548861\
49050119521587267549347353498632857343687230183992460412848935498905845739165\
51127480383056807228`105.06437868736826}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.2041210838594815448941093559720831849436830369\
60303778391699236193059223085052727029064248980163588390818807360836040029141\
147499905305`120., 0, -2.2469002276695974028580119152253609293387825112682378\
200489226314007628542566187912024750764477004157503099743794208`105.064378687\
36826}, 0, 4, 1], u[2] -> SeriesData[g, 0, {0.0456770611018471810233265184269\
56742573195059820166896657187799228117018188556161451377447582480113192832269\
808784570766354322443070051`120., 0, 0.14092773950102623102259968164043018223\
10064938695533307980811555071677081873632454568253667904122746482849870449941\
65850303797663553601`105.06437868736826}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {0.30928567981794443330464850863404147522375344899\
94955608748033514025751284849863468624310151857529944491142960422292599551457\
9914954236`120., 0, 2.5025900379188229344939077599168264617874231420954238684\
063817848572389500674642025247962002463548463932527891662022`105.064378687368\
26}, 0, 4, 1], u[4] -> SeriesData[g, 0, {0.3614873923537051378949518929921674\
85848673481602658081403786781379950675682875388773064609297369972922650619615\
678687381721181484500469`119.91831475256923 - 0.50003030367294644330592584889\
18740446584444364387539478442337834644931810333619021892466071433862420437935\
65145288941569611593244836383`120.0592179225982*I, 0, 
     0.2004938628534236518883325017528799516382639613589326904887061780930485\
5216208511733611292183853132272671227666351375172346850685372795`105.06437868\
736826 - 0.000607530546840070076925369312952259722361736276271291682769863934\
149108161640955349876256156947223819880366680843810706543419839160073`105.064\
37868736826*I}, 0, 4, 1], u[5] -> SeriesData[g, 0, 
    {0.3614873923537051378949518929921674858486734816026580814037867813799506\
75682875388773064609297369972922650619615678687381721181484500469`119.9183147\
5256923 + 0.50003030367294644330592584889187404465844443643875394784423378346\
4493181033361902189246607143386242043793565145288941569611593244836383`120.05\
92179225982*I, 0, 0.200493862853423651888332501752879951638263961358932690488\
70617809304855216208511733611292183853132272671227666351375173580000140602489\
2`105.06437868736826 + 0.0006075305468400700769253693129522597223617362762712\
91682769863934149108161640955349876256156947223819880366680843800983980960828\
711315`105.06437868736826*I}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.72396254967994455185482527182409604665819153515\
66827539210110712629512361284644650257134793391256587871442822491249881761976\
43214834353`120., 0, 3.798954311688949415208089368629180436936024394853467044\
0530438178665680643952877255958383632670909488963234047249099`105.06437868736\
826}, 0, 4, 1], w[1] -> SeriesData[g, 0, 
    {-0.627821092810735570477484690138627989756766122344452774989400748458735\
135586527104456330897448437974611172303507382007933671526434563912`120., 0, 
     -3.597061676738578001165742719396625379021955268716033925553228089071663\
0462245744214533842495070594568074548193930293`105.06437868736826}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.36152459423612475429771890198907031455529879397\
42265090112546570486542170727429338135664121614487872972434235122719823283383\
63055140179`120., 0, 0.199301613193117788455870974454155488614905011952158726\
75493473534986328573436872301839924604128489354989058457391655112748038305680\
7228`105.06437868736826}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.3491265563572559130846345882333779485153250982\
62323563052295538906984556269863217619311207178659896651885565219903287387177\
632537088331`120., 0, -0.7980877887740938569267501571193094519749441492089030\
26131720852873708138261271230615323269889828703550520258403071145992959982295\
505998`110.41875164076009}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.75298777200265058629754539600597766006103514457\
48713455923668949711025430743906098284726556558940750264334116465844050314549\
6796641534`120., 0, 3.4516114692691926288850792509535344993390969229917726955\
28351773839116724892905873480462483065354885169857556138032914417351117811314\
784`110.41875164076009}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-1.8657074188332431329057949643348125917881237505\
64559510321619987046334306308595502820195972920899983525974830326235727322886\
460953463496`120., 0, -4.2307832613107931111399111055969886150116002613675150\
84192706041497851508788146612545569237906648770281105743699010563391051341705\
094907`110.41875164076009}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-0.3716047870059187465574486999038358080194676480\
66337724945496320239305072893833601267997642218830617468398851813485533531217\
108438465738`120., 0, -2.6104532912138717175496073714010530829583667098029653\
72228032938056763460627060061493392272684599096039200960171207043852848075634\
500999`110.41875164076009}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.3490916437348245094469191560648927703516084204\
53599912773026399762048713657371628922165181903363147415439146224230237624403\
123847725234`119.90819132396457 - 0.50012071753468696876591568806575690339528\
01076466622876609529765647654382264055249481052335793117947096652404496646111\
91491707998467177`120.06432671640448*I, 0, 
     -0.801236002320092316677022217677863935016492114396047168889839732784023\
16579907768135764354976359308967593009912671920490940917821529247`110.4187516\
4076009 + 0.00341948731240332066750002311980395977119070791632019162425157586\
696107765347828349199615141826060558748405274611843097976176337253909`110.418\
75164076009*I}, 0, 4, 1], u[4] -> SeriesData[g, 0, 
    {-0.349091643734824509446919156064892770351608420453599912773026399762048\
713657371628922165181903363147415439146224230237624403123847725234`119.908191\
32396457 + 0.5001207175346869687659156880657569033952801076466622876609529765\
64765438226405524948105233579311794709665240449664611191491707998467177`120.0\
6432671640448*I, 0, -0.801236002320092316677022217677863935016492114396047168\
88983973278402316579907768135764354976359308967593009912671920481895541925457\
9315`110.41875164076009 - 0.0034194873124033206675000231198039597711907079163\
20191624251575866961077653478283491996151418260605587484052746118370738644834\
928497602`110.41875164076009*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {-0.0778469284871115468673286188680157167296785024\
71895788311363936153989457580689461487600425314443057013828501893625855504602\
626143263808`120., 0, -0.4201552530012706764883548393243479639859400881294647\
52272596066333821554569143247174429532332883738263230565572124984531215296628\
604568`110.41875164076009}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.59017512792355440594694574860085138796622646413\
47061538841049065790183432706974701651557133974948825917933979217208857418484\
3065468115`120., 0, 3.3103276865807691702568502156046738202645206686558046564\
20039554517468602053216431131872745985511080667635698910348333862460449660642\
637`110.41875164076009}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.3491265563572559130846345882333779485153250982\
62323563052295538906984556269863217619311207178659896651885565219903287387177\
632537088331`120., 0, -0.7980877887740938569267501571193094519749441492089030\
26131720852873708138261271230615323269889828703550520258403071145992959982295\
505998`110.41875164076009}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.75298777200265058629754539600597766006103514457\
48713455923668949711025430743906098284726556558940750264334116465844050314549\
6796641534`120., 0, 3.4516114692691926288850792509535344993390969229917726955\
28351773839116724892905873480462483065354885169857556138032914417351117811314\
784`110.41875164076009}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.7529877720026505862975453960059776600610351445\
74871345592366894971102543074390609828472655655894075026433411646584405031454\
96796641534`120., 0, -3.45161146926919262888507925095353449933909692299177269\
55283517738391167248929058734804624830653548851698575561380329096077435942988\
84671`106.75166449672132}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.34912655635725591308463458823337794851532509826\
23235630522955389069845562698632176193112071786598966518855652199032873871776\
32537088331`120., 0, 0.798087788774093856926750157119309451974944149208903026\
13172085287370813826127123061532326988982870355052025840307118432753929829296\
0291`106.75166449672132}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.5901751279235544059469457486008513879662264641\
34706153884104906579018343270697470165155713397494882591793397921720885741848\
43065468115`120., 0, -3.31032768658076917025685021560467382026452066865580465\
64200395545174686020532164311318727459855110806676356989103483357490951635158\
05045`106.75166449672132}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {0.07784692848711154686732861886801571672967850247\
18957883113639361539894575806894614876004253144430570138285018936258555046026\
26143263808`120., 0, 0.420155253001270676488354839324347963985940088129464752\
27259606633382155456914324717442953233288373826323056557212498066825282896773\
8656`106.75166449672132}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {0.34909164373482450944691915606489277035160842045\
35999127730263997620487136573716289221651819033631474154391462242302376244031\
23847725234`119.90819132396457 - 0.500120717534686968765915688065756903395280\
10764666228766095297656476543822640552494810523357931179470966524044966461119\
1491707998467177`120.06432671640448*I, 0, 0.801236002320092316677022217677863\
93501649211439604716888983973278402316579907768135764354976359308967593009912\
6719243185466767847540004`106.75166449672132 + 0.0034194873124033206675000231\
19803959771190707916320191624251575866961077653478283491996151418260605587484\
052746118393173871813269688837`106.75166449672132*I}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.34909164373482450944691915606489277035160842045\
35999127730263997620487136573716289221651819033631474154391462242302376244031\
23847725234`119.90819132396457 + 0.500120717534686968765915688065756903395280\
10764666228766095297656476543822640552494810523357931179470966524044966461119\
1491707998467177`120.06432671640448*I, 0, 0.801236002320092316677022217677863\
93501649211439604716888983973278402316579907768135764354976359308967593009912\
6719243121085811268925709`106.75166449672132 - 0.0034194873124033206675000231\
19803959771190707916320191624251575866961077653478283491996151418260605587484\
052746118408468837102822577028`106.75166449672132*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.37160478700591874655744869990383580801946764806\
63377249454963202393050728938336012679976422188306174683988518134855335312171\
08438465738`120., 0, 2.610453291213871717549607371401053082958366709802965372\
22803293805676346062706006149339227268459909603920096017120703429979471880291\
3071`106.75166449672132}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {1.86570741883324313290579496433481259178812375056\
45595103216199870463343063085955028201959729208999835259748303262357273228864\
60953463496`120., 0, 4.230783261310793111139911105596988615011600261367515084\
19270604149785150878814661254556923790664877028110574369901056709384892438103\
2332`106.75166449672132}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.7529877720026505862975453960059776600610351445\
74871345592366894971102543074390609828472655655894075026433411646584405031454\
96796641534`120., 0, -3.45161146926919262888507925095353449933909692299177269\
55283517738391167248929058734804624830653548851698575561380329096077435942988\
84671`106.75166449672132}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.34912655635725591308463458823337794851532509826\
23235630522955389069845562698632176193112071786598966518855652199032873871776\
32537088331`120., 0, 0.798087788774093856926750157119309451974944149208903026\
13172085287370813826127123061532326988982870355052025840307118432753929829296\
0291`106.75166449672132}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.2709462487314007961884483140619617350854399551\
61612924570478770499846071578512760043583627695337368012085137949347580778180\
570063895446`120., 0, -1.7249318226950681366335497532021531594419281302587238\
89122512276086566700329283947672214108068852155815026210323120681249649064898\
917016`109.55455583985525}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.74858239432852105692107688380551703724845827683\
65452016792806592302637970088315005336671459092708238470979030579962002148671\
0780136952`120., 0, 3.3120463042327467015147860995816211497084921996071473046\
26138228608943268175794508704391341887124627911119609818149896930359997791349\
975`109.55455583985525}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-2.0066933069856031988954256054350803103342176020\
10361410250775126614047866974209327909973431221661061159456863519332653919801\
269667267777`120., 0, -3.8421861304819829087074528150842924177038503142579563\
25258016276320267133115612633355069743132336286912875026487150073882135877978\
331075`109.55455583985525}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-1.0323003080464266494797568548282144125150544703\
89519812661564058951126410107774259540723637170453434341366975065684594818877\
242919784502`120., 0, -3.2969246326290365855960810341602901524318813012074398\
33932828211067556388368360595166100508957793777048360542338645019139913703231\
668427`109.55455583985525}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.2709745568761742622345449133678668975440237866\
25377990994564908259388944127358633152408185799774053288876244842644610211020\
048636457073`119.82852401666656 - 0.50004649904567103293824501055599506194982\
27848662513559961046202204909973739334254839328687642124753330153755259306277\
71065755348823751`120.09460589292263*I, 0, 
     -1.723879076387005545085093438159176718491251166154122581499089368819825\
490014876651519690879971138258267597657917956224742929960535208919`109.554555\
83985525 + 0.0027721720722852516611418302571452030353638492070371077099067523\
48975181838904764088744166277586548152675482152403130150367553115629706`109.5\
5455583985525*I}, 0, 4, 1], u[4] -> SeriesData[g, 0, 
    {-0.270974556876174262234544913367866897544023786625377990994564908259388\
944127358633152408185799774053288876244842644610211020048636457073`119.828524\
01666656 + 0.5000464990456710329382450105559950619498227848662513559961046202\
20490997373933425483932868764212475333015375525930627771065755348823751`120.0\
9460589292263*I, 0, -1.723879076387005545085093438159176718491251166154122581\
49908936881982549001487665151969087997113825826759765791795622479851902916026\
0149`109.55455583985525 - 0.0027721720722852516611418302571452030353638492070\
37107709906752348975181838904764088744166277586548152675482152403187468371732\
132245096`109.55455583985525*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.15252762199689401640738919282257429823550968661\
37717205595253004187542523721151509130132249723832517086660777555277772215765\
9829184984`120., 0, 1.7304128629827133806894050641881745622315690544804552382\
90764546870410703829444831727086328029377644538425254532528046334468830891119\
169`109.55455583985525}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.56259823320476279204111167571512240672370002898\
72718216891323692826915603826732599019991057356786153598336598628869753190227\
85143272143`120., 0, 3.121613906311434152499923822359932155350973116332073587\
72698248364604230775792361106915144773679484509776129466535836474952769525052\
665`109.55455583985525}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.2709462487314007961884483140619617350854399551\
61612924570478770499846071578512760043583627695337368012085137949347580778180\
570063895446`120., 0, -1.7249318226950681366335497532021531594419281302587238\
89122512276086566700329283947672214108068852155815026210323120681249649064898\
917016`109.55455583985525}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.74858239432852105692107688380551703724845827683\
65452016792806592302637970088315005336671459092708238470979030579962002148671\
0780136952`120., 0, 3.3120463042327467015147860995816211497084921996071473046\
26138228608943268175794508704391341887124627911119609818149896930359997791349\
975`109.55455583985525}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.7485823943285210569210768838055170372484582768\
36545201679280659230263797008831500533667145909270823847097903057996200214867\
10780136952`120., 0, -3.31204630423274670151478609958162114970849219960714730\
46261382286089432681757945087043913418871246279111196098181499`105.8406658329\
2568}, 0, 4, 1], v[2] -> SeriesData[g, 0, {0.27094624873140079618844831406196\
17350854399551616129245704787704998460715785127600435836276953373680120851379\
49347580778180570063895446`120., 0, 1.724931822695068136633549753202153159441\
9281302587238891225122760865667003292839476722141080688521558150262103231207`\
105.84066583292568}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.5625982332047627920411116757151224067237000289\
87271821689132369282691560382673259901999105735678615359833659862886975319022\
785143272143`120., 0, -3.1216139063114341524999238223599321553509731163320735\
877269824836460423077579236110691514477367948450977612946653584`105.840665832\
92568}, 0, 4, 1], u[2] -> SeriesData[g, 0, 
    {-0.152527621996894016407389192822574298235509686613771720559525300418754\
25237211515091301322497238325170866607775552777722157659829184984`120., 0, 
     -1.730412862982713380689405064188174562231569054480455238290764546870410\
703829444831727086328029377644538425254532528`105.84066583292568}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {0.27097455687617426223454491336786689754402378662\
53779909945649082593889441273586331524081857997740532888762448426446102110200\
48636457073`119.82852401666656 - 0.500046499045671032938245010555995061949822\
78486625135599610462022049099737393342548393286876421247533301537552593062777\
1065755348823751`120.09460589292263*I, 0, 1.723879076387005545085093438159176\
71849125116615412258149908936881982549001487665151969087997113825826759765791\
79562`105.84066583292568 + 0.002772172072285251661141830257145203035363849207\
03710770990675234897518183890476408874416627758654815267548215240310963348955\
8805122169`105.84066583292568*I}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.27097455687617426223454491336786689754402378662\
53779909945649082593889441273586331524081857997740532888762448426446102110200\
48636457073`119.82852401666656 + 0.500046499045671032938245010555995061949822\
78486625135599610462022049099737393342548393286876421247533301537552593062777\
1065755348823751`120.09460589292263*I, 0, 1.723879076387005545085093438159176\
71849125116615412258149908936881982549001487665151969087997113825826759765791\
79562`105.84066583292568 - 0.002772172072285251661141830257145203035363849207\
03710770990675234897518183890476408874416627758654815267548215240320798210390\
416370994`105.84066583292568*I}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {1.03230030804642664947975685482821441251505447038\
95198126615640589511264101077742595407236371704534343413669750656845948188772\
42919784502`120., 0, 3.296924632629036585596081034160290152431881301207439833\
932828211067556388368360595166100508957793777048360542338645`105.840665832925\
68}, 0, 4, 1], u[6] -> SeriesData[g, 0, {2.0066933069856031988954256054350803\
10334217602010361410250775126614047866974209327909973431221661061159456863519\
332653919801269667267777`120., 0, 3.84218613048198290870745281508429241770385\
03142579563252580162763202671331156126333550697431323362869128750264871501`10\
5.84066583292568}, 0, 4, 1], w[1] -> SeriesData[g, 0, 
    {-0.748582394328521056921076883805517037248458276836545201679280659230263\
79700883150053366714590927082384709790305799620021486710780136952`120., 0, 
     -3.312046304232746701514786099581621149708492199607147304626138228608943\
2681757945087043913418871246279111196098181499`105.84066583292568}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.27094624873140079618844831406196173508543995516\
16129245704787704998460715785127600435836276953373680120851379493475807781805\
70063895446`120., 0, 1.724931822695068136633549753202153159441928130258723889\
1225122760865667003292839476722141080688521558150262103231207`105.84066583292\
568}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {0.24614895041932996250286016634186143160343169739\
23215824641114334167804481674787901971097292702840289226808768950401673892381\
20002269821`119.7938335264028 - 0.5025588358913453375073065186823604984510050\
17230564543092569933239960230179597659125959677960588543970790273262264698828\
861747495682512`120.10382245119645*I, 0, 1.1700344279806655623596344983742236\
85423533823239685833369243285722762678424287975760759863544268501051866885385\
197513950807637372457928`111.45622190597193 - 0.07854327292761758696401548436\
35800890667359777373541482631916900366767545989776347678536908079994551130783\
51109248724463237789588099873`111.45622190597193*I}, 0, 4, 1], 
  v[2] -> SeriesData[g, 0, {0.24614895041932996250286016634186143160343169739\
23215824641114334167804481674787901971097292702840289226808768950401673892381\
20002269827`119.7938335264028 + 0.5025588358913453375073065186823604984510050\
17230564543092569933239960230179597659125959677960588543970790273262264698828\
861747495682522`120.10382245119645*I, 0, 1.1700344279806655623596344983742236\
85423533823239685833369243285722762678424287975760759863544268501051866885385\
197514425807327637436457`111.45622190597193 + 0.07854327292761758696401548436\
35800890667359777373541482631916900366767545989776347678536908079994551130783\
51109248747141622479386710585`111.45622190597193*I}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-2.0480380211480209378472431510056628090064943293\
19844271772197551830798004311187432462657826636694826072942870722957023872745\
961118082614`120., 0, -2.4590061589031042312402391260663052640069987363720510\
43274142972120066450856117993946743343358427847999183101239269147333020950581\
43146`111.45622190597193}, 0, 4, 1], 
  u[2] -> SeriesData[g, 0, {-1.1020394229346312690353436243300440936553284974\
91929475034354747135076084979186235208964345275237763647669315482171956563767\
06245097326`120., 0, -2.31189930633880777054829384279203948781064103513242724\
56969799032421009851664618626949863741941204236208228727917082258372542322302\
13908`111.45622190597193}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.5387810224460535317470814858465613807751626955\
80373644914212934846145884278910155038091169684098450103451093572585968889973\
077531796273`120., 0, -2.1778015776282937074657319577022422321825201435087591\
79789406363597976304198980418006594530062883039739149853102053349925172497094\
31607`111.45622190597193}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.24233262464173373282943036245822674641209533453\
11917818531546507306587145471434836446121602285070951620791533969082721074603\
44968656109`120., 0, 1.142886210943677523782719636473573021528548752337522443\
50179589198263000638579156484918761001358622291243274725180303752544801685054\
2773`111.45622190597193}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {0.24636921842750622788295795131085217889185490957\
65483101491366910399979405061974283498922150620577987949068018201623342740841\
5805247909`119.52867441676605 - 1.0015426487087352483140928969489373451518049\
83948197732022477351357726310699353625861147127985176009660992226485462063579\
072444223216314`120.13775741858663*I, 0, 1.1844495947866861144948250088757862\
73837110135022019395370414399100450961116363114643442871483725052229248400336\
514326761867163457524806`111.45622190597193 - 0.06933643972005849540547863581\
68288775303625489146712535291091101985667068483704706716290224687485094275160\
05872581599476966114828110705`111.45622190597193*I}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {0.24636921842750622788295795131085217889185490957\
65483101491366910399979405061974283498922150620577987949068018201623342740841\
5805247909`119.52867441676605 + 1.0015426487087352483140928969489373451518049\
83948197732022477351357726310699353625861147127985176009660992226485462063579\
072444223216314`120.13775741858663*I, 0, 1.1844495947866861144948250088757862\
73837110135022019395370414399100450961116363114643442871483725052229248400336\
514327369546959020027786`111.45622190597193 + 0.06933643972005849540547863581\
68288775303625489146712535291091101985667068483704706716290224687485094275160\
05872581622029757209139644275`111.45622190597193*I}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {0.24614895041932996250286016634186143160343169739\
23215824641114334167804481674787901971097292702840289226808768950401673892381\
20002269821`119.7938335264028 - 0.5025588358913453375073065186823604984510050\
17230564543092569933239960230179597659125959677960588543970790273262264698828\
861747495682512`120.10382245119645*I, 0, 1.1700344279806655623596344983742236\
85423533823239685833369243285722762678424287975760759863544268501051866885385\
197513950807637372457928`111.45622190597193 - 0.07854327292761758696401548436\
35800890667359777373541482631916900366767545989776347678536908079994551130783\
51109248724463237789588099873`111.45622190597193*I}, 0, 4, 1], 
  w[2] -> SeriesData[g, 0, {0.24614895041932996250286016634186143160343169739\
23215824641114334167804481674787901971097292702840289226808768950401673892381\
20002269827`119.7938335264028 + 0.5025588358913453375073065186823604984510050\
17230564543092569933239960230179597659125959677960588543970790273262264698828\
861747495682522`120.10382245119645*I, 0, 1.1700344279806655623596344983742236\
85423533823239685833369243285722762678424287975760759863544268501051866885385\
197514425807327637436457`111.45622190597193 + 0.07854327292761758696401548436\
35800890667359777373541482631916900366767545989776347678536908079994551130783\
51109248747141622479386710585`111.45622190597193*I}, 0, 4, 1]}, 
 {v[1] -> SeriesData[g, 0, {-0.2461489504193299625028601663418614316034316973\
92321582464111433416780448167478790197109729270284028922680876895040167389238\
120002269821`119.7938335264028 - 0.502558835891345337507306518682360498451005\
01723056454309256993323996023017959765912595967796058854397079027326226469882\
8861747495682512`120.10382245119645*I, 0, 
     -1.170034427980665562359634498374223685423533823239685833369243285722762\
67842428797576075986354426850105186688538519751309832610816370481`111.4428618\
958978 - 0.078543272927617586964015484363580089066735977737354148263191690036\
676754598977634767853690807999455113078351109248726496857286552725944`111.442\
8618958978*I}, 0, 4, 1], v[2] -> SeriesData[g, 0, 
    {-0.246148950419329962502860166341861431603431697392321582464111433416780\
448167478790197109729270284028922680876895040167389238120002269821`119.793833\
5264028 + 0.50255883589134533750730651868236049845100501723056454309256993323\
9960230179597659125959677960588543970790273262264698828861747495682512`120.10\
382245119645*I, 0, -1.1700344279806655623596344983742236854235338232396858333\
69243285722762678424287975760759863544268501051866885385197513373499421885203\
106`111.4428618958978 + 0.078543272927617586964015484363580089066735977737354\
14826319169003667675459897763476785369080799945511307835110924874508720963728\
5590661`111.4428618958978*I}, 0, 4, 1], 
  u[1] -> SeriesData[g, 0, {-0.2463692184275062278829579513108521788918549095\
76548310149136691039997940506197428349892215062057798794906801820162334274084\
15805247909`119.52867441676605 - 1.001542648708735248314092896948937345151804\
98394819773202247735135772631069935362586114712798517600966099222648546206357\
9072444223216314`120.13775741858663*I, 0, 
     -1.184449594786686114494825008875786273837110135022019395370414399100450\
961116363114643442871483725052229248400336514325907549114745243532`111.442861\
8958978 - 0.06933643972005849540547863581682887753036254891467125352910911019\
8566706848370470671629022468748509427516005872581601512976602015927737`111.44\
28618958978*I}, 0, 4, 1], u[2] -> SeriesData[g, 0, 
    {-0.246369218427506227882957951310852178891854909576548310149136691039997\
94050619742834989221506205779879490680182016233427408415805247909`119.5286744\
1676605 + 1.00154264870873524831409289694893734515180498394819773202247735135\
7726310699353625861147127985176009660992226485462063579072444223216314`120.13\
775741858663*I, 0, -1.1844495947866861144948250088757862738371101350220193953\
70414399100450961116363114643442871483725052229248400336514326329445768246608\
561`111.4428618958978 + 0.069336439720058495405478635816828877530362548914671\
25352910911019856670684837047067162902246874850942751600587258162001241638215\
8567377`111.4428618958978*I}, 0, 4, 1], 
  u[3] -> SeriesData[g, 0, {-0.2423326246417337328294303624582267464120953345\
31191781853154650730658714547143483644612160228507095162079153396908272107460\
344968656109`120., 0, -1.1428862109436775237827196364735730215285487523375224\
43501795891982630006385791564849187610013586222912432747251803036666004073636\
753687`111.4428618958978}, 0, 4, 1], 
  u[4] -> SeriesData[g, 0, {0.53878102244605353174708148584656138077516269558\
03736449142129348461458842789101550380911696840984501034510935725859688899730\
77531796273`120., 0, 2.177801577628293707465731957702242232182520143508759179\
78940636359797630419898041800659453006288303973914985310205334988290021259861\
7907`111.4428618958978}, 0, 4, 1], 
  u[5] -> SeriesData[g, 0, {1.10203942293463126903534362433004409365532849749\
19294750343547471350760849791862352089643452752377636476693154821719565637670\
6245097326`120., 0, 2.3118993063388077705482938427920394878106410351324272456\
96979903242100985166461862694986374194120423620822872791708225812507727262112\
28`111.4428618958978}, 0, 4, 1], 
  u[6] -> SeriesData[g, 0, {2.04803802114802093784724315100566280900649432931\
98442717721975518307980043111874324626578266366948260729428707229570238727459\
61118082614`120., 0, 2.459006158903104231240239126066305264006998736372051043\
27414297212006645085611799394674334335842784799918310123926914733873764119300\
0258`111.4428618958978}, 0, 4, 1], 
  w[1] -> SeriesData[g, 0, {-0.2461489504193299625028601663418614316034316973\
92321582464111433416780448167478790197109729270284028922680876895040167389238\
120002269821`119.7938335264028 - 0.502558835891345337507306518682360498451005\
01723056454309256993323996023017959765912595967796058854397079027326226469882\
8861747495682512`120.10382245119645*I, 0, 
     -1.170034427980665562359634498374223685423533823239685833369243285722762\
67842428797576075986354426850105186688538519751309832610816370481`111.4428618\
958978 - 0.078543272927617586964015484363580089066735977737354148263191690036\
676754598977634767853690807999455113078351109248726496857286552725944`111.442\
8618958978*I}, 0, 4, 1], w[2] -> SeriesData[g, 0, 
    {-0.246148950419329962502860166341861431603431697392321582464111433416780\
448167478790197109729270284028922680876895040167389238120002269821`119.793833\
5264028 + 0.50255883589134533750730651868236049845100501723056454309256993323\
9960230179597659125959677960588543970790273262264698828861747495682512`120.10\
382245119645*I, 0, -1.1700344279806655623596344983742236854235338232396858333\
69243285722762678424287975760759863544268501051866885385197513373499421885203\
106`111.4428618958978 + 0.078543272927617586964015484363580089066735977737354\
14826319169003667675459897763476785369080799945511307835110924874508720963728\
5590661`111.4428618958978*I}, 0, 4, 1]}}

